Exact Capacitated Vehicle Routing in Base-Two Exponential Time

We give a deterministic exact algorithm for single-depot capacitated vehicle routing with $n$ customers, interchangeable vehicles, and one capacity constraint. It returns optimal routes or reports infeasibility in $2^n\operatorname{poly}(L_{\mathrm{in}})$ time and space, where $L_{\mathrm{in}}$ is the binary input length. Demands, vehicle capacity $Q$, and directed arc costs may be arbitrary nonnegative integers, and the fleet size may be limited or unlimited. The capacity-indexed dynamic program has a factor linear in $Q$, and bounded-weight subset convolution has a factor linear in the largest arc cost. Our algorithm exploits the fact that covers of a fixed customer set by exactly $b$ routes have the same total unused capacity. Removing a route with at least the average unused capacity allows many customer sets to share one path computation. If $Q>0$ and every demand fits in one vehicle, the bound improves to $O^*(2^{n-(1-\log_3 2)W})$, where $W$ is total demand divided by $Q$. We also give an $O^*(2.70172^n)$ algorithm for adding a feasible route to an arbitrary table of source costs, with extensions to explicitly listed heterogeneous fleets and any fixed number of capacity constraints.

==> anc/E-n13-k4.vrp <==
NAME : eil13
COMMENT : (Eilon et al, Min no of trucks: 4, Optimal value: 247)
TYPE : CVRP
DIMENSION : 13
EDGE_WEIGHT_TYPE : EXPLICIT
EDGE_WEIGHT_FORMAT: LOWER_ROW 
DISPLAY_DATA_TYPE: NO_DISPLAY
CAPACITY : 6000
EDGE_WEIGHT_SECTION
     9    14    21    23    22    25    32    36    38    42
    50    52     5    12    22    21    24    31    35    37
    41    49    51     7    17    16    23    26    30    36
    36    44    46    10    21    30    27    37    43    31
    37    39    19    28    25    35    41    29    31    29
     9    10    16    22    20    28    30     7    11    13
    17    25    27    10    16    10    18    20     6     6
    14    16    12    12    20     8    10    10
DEMAND_SECTION
1 0
2 1200 
3 1700 
4 1500 
5 1400 
6 1700 
7 1400  
8 1200 
9 1900 
10 1800 
11 1600
12 1700 
13 1100
DEPOT_SECTION
1
-1
EOF


==> anc/P-n16-k8.vrp <==
NAME : P-n16-k8
COMMENT : (Augerat et al, No of trucks: 8, Optimal value: 450)
TYPE : CVRP
DIMENSION : 16
EDGE_WEIGHT_TYPE : EUC_2D
CAPACITY : 35
NODE_COORD_SECTION
1 30 40
2 37 52
3 49 49
4 52 64
5 31 62
6 52 33
7 42 41
8 52 41
9 57 58
10 62 42
11 42 57
12 27 68
13 43 67
14 58 48
15 58 27
16 37 69
DEMAND_SECTION
1 0
2 19
3 30
4 16
5 23
6 11
7 31
8 15
9 28
10 8
11 8
12 7
13 14
14 6
15 19
16 11
DEPOT_SECTION
 1
 -1
EOF


==> anc/P-n19-k2.vrp <==
NAME : P-n19-k2
COMMENT : (Augerat et al, No of trucks: 2, Optimal value: 212)
TYPE : CVRP
DIMENSION : 19
EDGE_WEIGHT_TYPE : EUC_2D
CAPACITY : 160
NODE_COORD_SECTION
1 30 40
2 37 52
3 49 43
4 52 64
5 31 62
6 52 33
7 42 41
8 52 41
9 57 58
10 62 42
11 42 57
12 27 68
13 43 67
14 58 27
15 37 69
16 61 33
17 62 63
18 63 69
19 45 35
DEMAND_SECTION
1 0
2 19
3 30
4 16
5 23
6 11
7 31
8 15
9 28
10 14
11 8
12 7
13 14
14 19
15 11
16 26
17 17
18 6
19 15
DEPOT_SECTION
 1
 -1
EOF


==> anc/README.txt <==
Computational verification for Exact Capacitated Vehicle Routing in Base-Two Exponential Time

Run these commands in this directory using Python 3 with assertions enabled.
These eight verification commands use only the Python standard library. An optional matching routine in cvrp_matching.py imports NetworkX when called.

python3 -B verify_slack.py
python3 -B verify_load_split.py
python3 -B verify_benchmarks.py
python3 -B verify_cvrp_v3.py
python3 -B verify_extensions.py
python3 -B verify_route_count.py
python3 -B verify_three_segments.py
python3 -B verify_fleet.py

verification-output.txt contains the output of the seven algorithm verification
programs. verify_benchmarks.py independently checks the public-instance table.
The 324-vertex test identifies a structural certificate and stops there.

The instance files were retrieved from the COIN-OR routing benchmark archive.
The optimum values are tabulated at
https://www.coin-or.org/SYMPHONY/branchandcut/VRP/data/
P-n16-k8 and P-n19-k2 are from Augerat et al., Set P.
E-n13-k4 is from the Christofides and Eilon set. The four-route optimum of 247
is also recorded in the accompanying .opt file at the archive.

https://www.coin-or.org/SYMPHONY/branchandcut/VRP/data/P/P-n16-k8.vrp
https://www.coin-or.org/SYMPHONY/branchandcut/VRP/data/P/P-n19-k2.vrp
https://www.coin-or.org/SYMPHONY/branchandcut/VRP/data/E/E-n13-k4.vrp
https://www.coin-or.org/SYMPHONY/branchandcut/VRP/data/E/E-n13-k4.opt


==> anc/atsp_fragment_barrier.py <==
"""Strict metric padding and exact fractional witnesses for three ATSP fragments."""
from fractions import Fraction
from itertools import product

from cvrp_oneway_barrier import _petersen


def _unit_paths():
    """Index by the missing nonroot vertex. Each returned path closes to 0."""
    graph = _petersen()
    def visit(path, remaining):
        if not remaining:
            return tuple(path[1:]) if 0 in graph[path[-1]] else None
        for v in sorted(graph[path[-1]] & remaining):
            witness = visit(path + [v], remaining - {v})
            if witness is not None:
                return witness
        return None

    vertices = set(range(1, 10))
    assert visit([0], vertices) is None
    paths = {v: visit([0], vertices - {v}) for v in vertices}
    assert all(paths.values())
    # Insert the deleted vertex beside a neighbor on its eight-customer path.
    short = paths[1]
    pos = next(i for i, v in enumerate(short) if v in graph[1])
    paths[0] = short[:pos] + (1,) + short[pos:]
    return paths


def embed(cost, *, reserve=False, copies=2):
    """Recover the original ATSP value by subtracting offset from the padded optimum."""
    p = len(cost)
    if p < 3 or any(len(row) != p for row in cost) or any(
            not isinstance(x, int) or x < 0 for row in cost for x in row):
        raise ValueError("expected a square nonnegative integer ATSP with at least three vertices")
    if copies < 1 or (reserve and copies != 2):
        raise ValueError("the reserve construction uses two copies")
    n = p + 9*copies + (27 if reserve else 0)
    shift = 3 * (1 + max(map(max, cost)))
    core = [[0 if i == j else cost[i][j] + shift for j in range(p)] for i in range(p)]
    scale = 4 * (n + 1) * (1 + max(map(max, core)))
    graph = _petersen()
    def projection(v, copy):
        first = p + 9 * copy
        return v - first + 1 if first <= v < first + 9 else 0

    def price(i, j):
        if i == j:
            return 0
        val = 1 + core[i if i < p else 0][j if j < p else 0]
        active = {(v-p)//9 for v in (i,j) if p <= v < p + 9*copies}
        for copy in active:
            a, b = projection(i, copy), projection(j, copy)
            if a != b:
                val += scale * (1 if b in graph[a] else 2)
        return val

    matrix = [[price(i, j) for j in range(n)] for i in range(n)]
    return matrix, n + p * shift + 11 * copies * scale, scale


def fractional_columns(p, anchors, old_parts, fixed, *, reserve=False):
    """Yield (role, probability, start-to-end path) for a marginal cover.

    old_parts partitions the nonanchor core vertices. In the integral pattern
    under test the first and second roles also contain whole copies zero and one.
    """
    if fixed not in range(3) or len(anchors) != 3 or anchors[0] != 0 or len(set(anchors)) != 3:
        raise ValueError("expected three different core anchors starting with zero")
    if len(old_parts) != 3 or sorted([*anchors, *(v for part in old_parts for v in part)]) != list(range(p)):
        raise ValueError("anchors and parts must partition the original vertices")
    sizes = [len(part) + (9 if r < 2 else 0) + (9 if reserve else 0)
             for r, part in enumerate(old_parts)]
    if not reserve and min(sizes) < 18:
        raise ValueError("each segment requires at least eighteen interior vertices")
    paths = _unit_paths()

    def block(copy, missing):
        return tuple(p + 9 * copy + v - 1 for v in paths[missing])

    def column(r, inside):
        return (anchors[r], *inside, anchors[(r + 1) % 3])

    fixed_block = block(fixed, 0) if fixed < 2 else ()
    fillers = [tuple(range(p + 18 + 9*r, p + 27 + 9*r)) if reserve else ()
               for r in range(3)]
    yield fixed, Fraction(1), column(fixed, (*fixed_block, *fillers[fixed], *old_parts[fixed]))
    unused = [copy for copy in range(2) if copy != fixed]
    free_parts = fillers if reserve else old_parts
    remaining = [v for r, part in enumerate(free_parts) if r != fixed for v in part]
    count = len(remaining)
    for r in range(3):
        if r == fixed:
            continue
        for outcomes in product(range(10), repeat=len(unused)):
            blocks = []
            numerator = 1
            for copy, missing in zip(unused, outcomes):
                if missing:
                    blocks.extend(block(copy, missing))
                else:
                    numerator *= 7
            pinned = old_parts[r] if reserve else ()
            take = sizes[r] - len(blocks) - len(pinned)
            assert 0 <= take <= count
            prob = Fraction(numerator, 16 ** len(unused) * count)
            for start in range(count):
                customers = (remaining + remaining)[start:start + take]
                yield r, prob, column(r, (*blocks, *customers, *pinned))


def all_anchor_columns(p, anchors, customer, role, copies=12, *, pinned=None):
    """Witness for a forced old-customer placement, including anchors inside gadgets.

    Yield integer probability numerators with common denominator 24*len(free).
    The three prescribed fragment sizes differ by at most one.
    """
    n = p + 9*copies
    if (copies < 12 or len(anchors) != 3 or len(set(anchors)) != 3 or
            any(v not in range(n) for v in anchors) or customer not in range(p) or
            customer in anchors or role not in range(3)):
        raise ValueError("invalid anchors, forced placement, or number of copies")
    sizes = [(n-3)//3 + (i < (n-3)%3) for i in range(3)]
    parts = [list(part) for part in pinned] if pinned is not None else [[], [], []]
    if len(parts) != 3:
        raise ValueError("expected three pinned core parts")
    parts[role].append(customer)
    held = [v for part in parts for v in part]
    if len(set(held)) != len(held) or any(v not in range(p) or v in anchors for v in held):
        raise ValueError("pinned parts must be disjoint and exclude the anchors")
    free = sorted(set(range(p)) - set(anchors) - set(held))
    spaces = [size-len(part) for size,part in zip(sizes,parts)]
    if min(spaces) < 8*copies or max(spaces) > len(free):
        raise ValueError("more core vertices are required for the balanced fragment sizes")

    paths = _unit_paths()
    before = [[] for _ in anchors]
    after = [[] for _ in anchors]
    untouched = []
    for g in range(copies):
        first = p + 9*g
        inside = [i for i, v in enumerate(anchors) if first <= v < first+9]
        if not inside:
            untouched.append(first)
            continue
        r = inside[0]
        sequence = [first+v-1 for v in paths[0]]
        sequence = [v for v in sequence if v == anchors[r] or v not in anchors]
        cut = sequence.index(anchors[r])
        before[r] = sequence[:cut]
        after[r] = sequence[cut+1:]

    pool = free + free
    denom = 24*len(free)
    for r, start in enumerate(anchors):
        nxt = (r+1) % 3
        forced = parts[r]
        for missing in range(10):
            blocks = [first+v-1 for first in untouched for v in paths[missing]] if missing else []
            # Each missing label has mass 1/24; inactive has mass 15/24.
            numerator = 1 if missing else 15
            left = [start, *after[r], *blocks, *forced]
            right = [*before[nxt], anchors[nxt]]
            take = sizes[r] - len(left) - len(right) + 2
            assert 0 <= take <= len(free)
            for i in range(len(free)):
                yield r, numerator, denom, (*left, *pool[i:i+take], *right)


==> anc/atsp_three_segments.py <==
"""Directed TSP from three exact fragment tables and a cost-certified list join."""
from itertools import combinations, permutations, product as cartesian

from cvrp_list_join import join
from cvrp_slack import fleet_limit,solve as base_two
from cvrp_v3 import _Solver


def _fragment(cost,start,end,labels,size):
    current = {(0,start):0}
    for _ in range(size):
        step = {}
        for (mask,last),val in current.items():
            for i,v in enumerate(labels):
                bit = 1<<i
                if mask & bit:
                    continue
                key = mask|bit,v
                price = val+cost[last][v]
                if key not in step or price<step[key]:
                    step[key] = price
        current = step
    table = {}
    for (mask,last),val in current.items():
        price = val+cost[last][end]
        if mask not in table or price<table[mask]:
            table[mask] = price
    return table


def _restore(cost,start,end,labels):
    if not labels:
        return []
    matrix = [[0,*[cost[start][v] for v in labels]]]
    matrix.extend([[cost[v][end],*[cost[v][u] for u in labels]] for v in labels])
    local = _Solver(matrix,[0]*len(labels),0)
    return [labels[i-1] for i in local.restore_tour(local.full)[1:-1]]


def segment_tables(cost,anchors):
    """Anchor 0 is the depot. Sizes refer only to non-anchor customers."""
    labels = [v for v in range(1,len(cost)) if v not in anchors]
    k = len(anchors)
    sizes = [len(labels)//k + int(i<len(labels)%k) for i in range(k)]
    tables = [_fragment(cost,start,anchors[(i+1)%k],labels,sizes[i]) for i,start in enumerate(anchors)]
    return labels,tables


def _options(tables,count,budget):
    floors = [min(table.values()) for table in tables]
    total = sum(floors)
    values = []
    possible = [[] for _ in range(count)]
    for r,table in enumerate(tables):
        rows = {s:v for s,v in table.items() if v+total-floors[r]<=budget}
        if not rows:
            return None,None
        union = 0
        for s in rows:
            union |= s
        for i in range(count):
            if union>>i&1:
                possible[i].append(r)
        values.append(rows)
    return possible,values


def _price_join(lists, prices, method, product):
    """Return a certified optimum, or flag a rotation outside the work bound."""
    exceptions = [v for v, choices in enumerate(lists) if len(choices) == 3]
    if len(exceptions)*75000 > len(lists):
        return False, None, None
    binary = list(lists)
    best = witness = None
    for chosen in cartesian(*(lists[v] for v in exceptions)):
        for v, role in zip(exceptions, chosen):
            binary[v] = (role,)
        val, masks = join(binary, prices, method=method, product=product)
        if val is not None and (best is None or val < best):
            best, witness = val, masks
    return True, best, witness


def solve(cost,*,product=None,method='auto',incumbent=None,stats=None):
    """Return exact tour and cost as (value,[0,...,0])."""
    n = len(cost)-1
    fleet_limit(cost,[0]*n,0,1)
    path = list(incumbent) if incumbent is not None else [0,*range(1,n+1),0]
    if n==0:
        return 0,[0,0]
    if len(path)!=n+2 or path[0]!=0 or path[-1]!=0 or sorted(path[1:-1])!=list(range(1,n+1)):
        raise ValueError("incumbent must be a Hamiltonian cycle rooted at 0")
    best = sum(cost[i][j] for i,j in zip(path,path[1:]))
    if stats is not None:
        stats.update(guesses=0,joins=0,fallback=False)
    if n<2:
        return best,path
    for a,b in permutations(range(1,n+1),2):
        anchors = (0,a,b)
        labels,tables = segment_tables(cost,anchors)
        lists,prices = _options(tables,len(labels),best-1)
        if stats is not None:
            stats['guesses'] += 1
        if lists is None or any(not s for s in lists):
            continue
        easy, val, masks = _price_join(lists,prices,method,product)
        if not easy:
            if stats is not None:
                stats['fallback'] = True
            val,routes = base_two(cost,[0]*n,0,1)
            return val,routes[0]
        if stats is not None:
            stats['joins'] += 1
        if val is not None and val<best:
            path = []
            for i,anchor in enumerate(anchors):
                inside = [v for j,v in enumerate(labels) if masks[i]>>j&1]
                path.extend([anchor,*_restore(cost,anchor,anchors[(i+1)%3],inside)])
            path.append(0)
            best = val
    return best,path


def _rotate_depot(path):
    cycle = path[:-1]
    pos = cycle.index(0)
    return [*cycle[pos:], *cycle[:pos], 0]


def _padded(cost, path):
    """Pad to a multiple of three by forcing a short chain immediately before 0."""
    size = len(cost)
    extra = -size % 3
    if not extra:
        return cost, path
    chain = list(range(size, size + extra))
    ceiling = 1 + sum(cost[i][j] for i, j in zip(path, path[1:]))
    result = [[ceiling] * (size + extra) for _ in range(size + extra)]
    for i, row in enumerate(cost):
        result[i][1:size] = row[1:]
        result[i][size] = row[0]
    for i, j in zip(chain, [*chain[1:], 0]):
        result[i][j] = 0
    for i in range(len(result)):
        result[i][i] = 0
    return result, [*path[:-1], *chain, 0]


def _rank(masks):
    basis = {}
    for elem in masks:
        while elem:
            pivot = elem.bit_length()
            if pivot not in basis:
                basis[pivot] = elem
                break
            elem ^= basis[pivot]
    return len(basis)


def _hard_tours(cost, hard, best, path):
    """DP over synchronized triples. Each visited mask is a union of disjoint triples."""
    size = len(cost)
    triples = []
    for a, b, c in hard:
        mask = (1 << a) | (1 << b) | (1 << c)
        for triple in ((a, b, c), (b, c, a), (c, a, b)):
            triples.append((mask, triple))
    starts = [(mask, t) for mask, t in triples if t[0] == 0]
    later = [(mask, t) for mask, t in triples if not mask & 1]
    visited_count = 0
    for mask, start in starts:
        layer = {(mask, start): 0}
        parents = {}
        for _ in range(1, size // 3):
            if not layer:
                break
            following = {}
            for (used, last), val in layer.items():
                for bits, nxt in later:
                    if used & bits:
                        continue
                    price = val + sum(cost[i][j] for i, j in zip(last, nxt))
                    key = (used | bits, nxt)
                    if price < best and (key not in following or price < following[key]):
                        following[key] = price
                        parents[key] = (used, last)
            visited_count += len(layer)
            layer = following
        for key, val in layer.items():
            used, last = key
            if used != (1 << size) - 1:
                continue
            price = val + sum(cost[i][j] for i, j in zip(last, (*start[1:], start[0])))
            if price < best:
                cols = [last]
                while key in parents:
                    key = parents[key]
                    cols.append(key[1])
                cols.reverse()
                path = [v for line in zip(*cols) for v in line] + [0]
                best = price
        visited_count += len(layer)
    return best, path, visited_count


def solve_rotating(cost, *, incumbent=None, product=None, method='auto', stats=None):
    """Solve all easy rotations; cover tours left over by a synchronized triple DP."""
    size = len(cost)
    fleet_limit(cost, [0] * (size - 1), 0, 1)
    if size <= 2:
        return solve(cost, incumbent=incumbent, stats=stats)
    path = list(incumbent) if incumbent is not None else [*range(size), 0]
    if len(path) != size + 1 or path[0] or path[-1] or sorted(path[:-1]) != list(range(size)):
        raise ValueError("incumbent must be a Hamiltonian cycle rooted at 0")
    matrix, path = _padded(cost, path)
    n = len(matrix)
    best = sum(matrix[i][j] for i, j in zip(path, path[1:]))
    hard = []
    joined = 0
    for a, b, c in combinations(range(n), 3):
        for anchors in ((a, b, c), (a, c, b)):
            labels = [v for v in range(n) if v not in anchors]
            tables = [_fragment(matrix, start, anchors[(r+1) % 3], labels, n//3-1)
                      for r, start in enumerate(anchors)]
            lists, prices = _options(tables, len(labels), best-1)
            if lists is None or any(not choices for choices in lists):
                continue
            easy, val, masks = _price_join(lists, prices, method, product)
            if not easy:
                hard.append(anchors)
                continue
            joined += 1
            if val is not None and val < best:
                path = []
                for r, start in enumerate(anchors):
                    inside = [v for i, v in enumerate(labels) if masks[r] >> i & 1]
                    path.extend([start, *_restore(matrix, start, anchors[(r+1) % 3], inside)])
                path = _rotate_depot([*path, path[0]])
                best = val
    support = {sum(1 << v for v in triple) for triple in hard}
    rank = _rank(support)
    covered = 0
    for mask in support:
        covered |= mask
    states = 0
    after_joins = best
    if covered == (1 << n) - 1 and _rank([*support, covered]) == rank:
        best, path, states = _hard_tours(matrix, hard, best, path)
    if stats is not None:
        stats.update(padded=n, joins=joined, hard=len(hard), rank=rank, states=states,
                     covered=covered, depot_hard=sum(0 in t for t in hard),
                     hard_improved=best < after_joins)
    return best, [v for v in path if v < size]


==> anc/cvrp_cost_blocks.py <==
"""Exact cost-guided block contraction for identical-vehicle CVRP.

solve has the interface of cvrp_slack.solve. certify tests one supplied
partition of the 1-based customers. All cost comparisons use integer arithmetic.
"""
from itertools import groupby
from operator import itemgetter

from cvrp_slack import slack_cutoff, solve as base_two
from cvrp_v3 import vertices


def _assignment(cost, *, with_duals=False):
    """Minimum-cost perfect assignment by shortest augmenting paths."""
    n = len(cost)
    u, v = [0] * (n + 1), [0] * (n + 1)
    row_at = [0] * (n + 1)
    for row in range(1, n + 1):
        row_at[0] = row
        column = 0
        used = [False] * (n + 1)
        slack = [None] * (n + 1)
        parent = [0] * (n + 1)
        while True:
            used[column] = True
            i = row_at[column]
            next_column = None
            for j in range(1, n + 1):
                if used[j]:
                    continue
                reduced = cost[i - 1][j - 1] - u[i] - v[j]
                if slack[j] is None or reduced < slack[j]:
                    slack[j], parent[j] = reduced, column
                if next_column is None or slack[j] < slack[next_column]:
                    next_column = j
            delta = slack[next_column]
            for j in range(n + 1):
                if used[j]:
                    u[row_at[j]] += delta
                    v[j] -= delta
                elif j:
                    slack[j] -= delta
            column = next_column
            if not row_at[column]:
                break
        while column:
            previous = parent[column]
            row_at[column] = row_at[previous]
            column = previous
    value = sum(cost[row_at[j] - 1][j - 1] for j in range(1, n + 1))
    if with_duals:
        successor = [0] * n
        for j in range(1, n + 1):
            successor[row_at[j] - 1] = j - 1
        return value, successor, u[1:], v[1:]
    return value


def violation_bound(cost, groups, limit):
    """Lower bound for covers entering a nonsingleton group at least twice."""
    n = len(cost) - 1
    owner = [-1] * (n + 1)
    for index, block in enumerate(groups):
        for i in block:
            owner[i] = index
    if not any(len(block) > 1 for block in groups):
        return float('inf')
    cheapest = [0] + [min(cost[i][j] for i in range(n + 1) if i != j)
                      for j in range(1, n + 1)]
    clones = list(range(1, n + 1)) + [0] * limit
    penalty = (len(clones) + 1) * (1 + max(map(max, cost)))
    best = 0
    for normalize in (False, True):
        prices = [min(cost[i][j] - (cheapest[j] if normalize else 0)
                      for j in block for i in range(n + 1) if owner[i] != index)
                  for index, block in enumerate(groups)]
        matrix = []
        for i in clones:
            row = []
            for j in clones:
                if i == j:
                    row.append(penalty if j else 0)
                elif j and owner[i] != owner[j]:
                    row.append(cost[i][j] - prices[owner[j]])
                else:
                    row.append(cost[i][j])
            matrix.append(row)
        extra = min(p for p, block in zip(prices, groups) if len(block) > 1)
        best = max(best, _assignment(matrix) + sum(prices) + extra)
    return best


def _internal_paths(cost, block):
    """For each possible start and finish keep a cheapest whole-block path."""
    k = len(block)
    full = (1 << k) - 1
    paths = {}
    for start, first in enumerate(block):
        dp = [{} for _ in range(full + 1)]
        dp[1 << start][first] = (0, (first,))
        for mask in range(1, full + 1):
            if not dp[mask]:
                continue
            for j in vertices(full ^ mask):
                nxt = block[j]
                value, prefix = min((v + cost[last][nxt], order)
                                    for last, (v, order) in dp[mask].items())
                dp[mask | (1 << j)][nxt] = value, prefix + (nxt,)
        for end, result in dp[full].items():
            paths[first, end] = result
    return paths


def _restricted(cost, demand, capacity, groups, limit):
    m = len(groups)
    size = 1 << m
    load_per_group = [sum(demand[i - 1] for i in block) for block in groups]
    if max(load_per_group) > capacity:
        return None, []
    transfer = []
    for block in groups:
        paths = _internal_paths(cost, block)
        enters = {}
        for prev in range(len(cost)):
            if prev in block:
                continue
            for end in block:
                enters[prev, end] = min((cost[prev][start] + value, order)
                                        for (start, last), (value, order) in paths.items() if last == end)
        transfer.append(enters)
    loads = [0] * size
    members = [list(vertices(mask)) for mask in range(size)]
    for mask in range(1, size):
        bit = mask & -mask
        loads[mask] = loads[mask ^ bit] + load_per_group[bit.bit_length() - 1]
    previous = [0] + [None] * (size - 1)
    history = []
    optimum, best_budget = None, None
    for b in range(1, min(limit, m) + 1):
        targets = sorted((slack_cutoff(b * capacity - load, b), mask)
                         for mask, load in enumerate(loads)
                         if len(members[mask]) >= b and load <= b * capacity)
        complete, choices = [None] * size, [None] * size
        for cutoff, segment in groupby(targets, key=itemgetter(0)):
            minimum = (b - 1) * capacity - cutoff
            open_paths = [[] for _ in range(size)]
            for mask in range(1, size):
                if len(members[mask]) < b or loads[mask] < minimum:
                    continue
                for g in members[mask]:
                    before = mask ^ (1 << g)
                    starts = open_paths[before]
                    if previous[before] is not None and loads[before] >= minimum:
                        starts = starts + [(0, previous[before], before, ())]
                    if not starts:
                        continue
                    for end in groups[g]:
                        value, seed, prev_order, track = min(
                            (price + transfer[g][prev, end][0], origin, order, prev)
                            for prev, price, origin, order in starts)
                        path = prev_order + transfer[g][track, end][1]
                        open_paths[mask].append((end, value, seed, path))
            for _, mask in segment:
                if open_paths[mask]:
                    price, origin, order = min((value + cost[end][0], seed, path)
                                               for end, value, seed, path in open_paths[mask])
                    complete[mask], choices[mask] = price, (origin, [0, *order, 0])
        history.append(choices)
        previous = complete
        if complete[-1] is not None and (optimum is None or complete[-1] < optimum):
            optimum, best_budget = complete[-1], b
    if best_budget is None:
        return None, []
    mask, result = size - 1, []
    for b in range(best_budget, 0, -1):
        mask, route = history[b - 1][mask]
        result.append(route)
    return optimum, result


def certify(cost, demand, capacity, groups, limit):
    """Return restricted cost, routes and a lower bound for every violating cover."""
    if sorted(i for block in groups for i in block) != list(range(1, len(demand) + 1)):
        raise ValueError("groups must partition the customers")
    if not groups or any(not block for block in groups):
        raise ValueError("expected nonempty groups")
    value, routes = _restricted(cost, demand, capacity, groups, limit)
    return value, routes, violation_bound(cost, groups, limit)


def _partitions(cost):
    """Single-linkage hierarchies, ordered by the number of subset-DP bits needed."""
    n = len(cost) - 1
    singles = [(i,) for i in range(1, n + 1)]
    candidates = set()
    for normalize in (False, True):
        offset = [0] + [min(cost[i][j] for i in range(n + 1) if i != j) if normalize else 0
                        for j in range(1, n + 1)]
        edges = sorted((min(cost[i][j] - offset[j], cost[j][i] - offset[i]), i, j)
                       for i in range(1, n + 1) for j in range(i + 1, n + 1))
        belongs = {i: (i,) for i in range(1, n + 1)}
        for _, i, j in edges:
            if belongs[i] == belongs[j]:
                continue
            merged = tuple(sorted(belongs[i] + belongs[j]))
            for v in merged:
                belongs[v] = merged
            if len(merged) == n:
                break
            candidates.add(tuple(sorted(set(belongs.values()))))
            candidates.add(tuple(sorted([merged] + [s for s in singles if s[0] not in merged])))
    return sorted(candidates, key=lambda groups: (max(len(groups), max(map(len, groups))), groups))


def solve(cost, demand, capacity, max_routes=None):
    """Try cost-guided partitions and return an exact solution for all valid instances."""
    n = len(demand)
    if len(cost) != n + 1 or any(len(row) != n + 1 for row in cost):
        raise ValueError("cost must be an (n+1) by (n+1) matrix")
    if any(not isinstance(x, int) or x < 0 for row in cost for x in row):
        raise ValueError("costs must be nonnegative integers")
    if any(not isinstance(x, int) or x < 0 for x in [*demand, capacity]):
        raise ValueError("demands and capacity must be nonnegative integers")
    if max_routes is not None and (not isinstance(max_routes, int) or max_routes < 0):
        raise ValueError("max_routes must be a nonnegative integer or None")
    limit = n if max_routes is None else min(n, max_routes)
    if n == 0:
        return 0, []
    if not limit or any(q > capacity for q in demand) or sum(demand) > limit * capacity:
        return None, []
    for groups in _partitions(cost):
        if any(sum(demand[i - 1] for i in block) > capacity for block in groups):
            continue
        value, tours, bound = certify(cost, demand, capacity, groups, limit)
        if value is not None and value <= bound:
            return value, tours
    return base_two(cost, demand, capacity, limit)


==> anc/cvrp_cut_paths.py <==
"""Exact routing across a cut with factored directed costs. Customers are 1-based."""
from bisect import bisect_left, bisect_right
from collections import defaultdict
from itertools import product, combinations, groupby
from math import comb

from cvrp_slack import fleet_limit, solve as base_two
from cvrp_v3 import vertices


def _row_terms(matrix):
    # Cover the matrix by translates of its own rows. Every term majorizes
    # every entry, and the term for an entry's own row attains equality there.
    distinct = sorted(set(tuple(v - row[0] for v in row) for row in matrix))
    terms = []
    for profile in distinct:
        offsets = tuple(max(c - b for c, b in zip(row, profile)) for row in matrix)
        terms.append((offsets, profile))
    return terms


def factor(matrix):
    direct = _row_terms(matrix)
    reverse = [(a, b) for b, a in _row_terms(list(zip(*matrix)))]
    return direct if len(direct) <= len(reverse) else reverse


def _loads(demand, capacity, cap=None):
    if sum(demand) <= capacity:
        return [0], False
    reachable = {0}
    for q in demand:
        reachable.update([s + q for s in reachable if s + q <= capacity])
        if cap is not None and len(reachable) > cap:
            return None, True
    return sorted(reachable), True


def _merge(parts, group):
    others = []
    for comp in parts:
        if comp & group:
            group |= comp
        else:
            others.append(comp)
    return tuple(sorted(others + [group]))


def _remember(table, key, parts, val):
    family = table.setdefault(key, {})
    if parts not in family or val[0] < family[parts][0]:
        family[parts] = val


def _represent(family):
    """Keep minimum-cost representatives for every possible connectivity completion."""
    if len(family) <= 1:
        return family
    active = sum(next(iter(family)))
    labels = list(vertices(active))
    if len(family) <= 1 << (len(labels) - 1):
        return family
    to_local = {v: 1 << i for i, v in enumerate(labels)}
    pivots, kept = {}, {}
    for parts, item in sorted(family.items(), key=lambda row: row[1][0]):
        groups = [sum(to_local[v] for v in vertices(p)) for p in parts]
        row = 0
        # A compatible cut is a union of whole components excluding vertex 0.
        choices = [0]
        for g in groups:
            if not g & 1:
                choices += [x | g for x in choices]
        for side in choices:
            row |= 1 << (side >> 1)
        while row:
            lead = row.bit_length() - 1
            if lead not in pivots:
                pivots[lead] = row
                kept[parts] = item
                break
            row ^= pivots[lead]
    return kept


def _ports(cost, sides, factors, loads):
    arrivals, departures = {}, {}
    for side in sides:
        for v in side:
            arrivals[v] = [(0, cost[0][v])]
            departures[v] = [(0, cost[v][0])]
    levels = [0]
    for i, terms in enumerate(factors):
        sources, targets = sides[i], sides[1 - i]
        if not terms:
            raise ValueError('each direction requires at least one term')
        for a, b in terms:
            if len(a) != len(sources) or len(b) != len(targets):
                raise ValueError('factor dimensions must match the cut')
            if any(not isinstance(x, int) for x in (*a, *b)):
                raise ValueError('factors must have integer coefficients')
        for u, src in enumerate(sources):
            for v, dst in enumerate(targets):
                if min(a[u] + b[v] for a, b in terms) != cost[src][dst]:
                    raise ValueError('factorization does not reproduce a directed cut cost')
        for a, b in terms:
            for load in loads:
                hub = len(levels)
                levels.append(load)
                for src, amount in zip(sources, a):
                    departures[src].append((hub, amount))
                for dst, amount in zip(targets, b):
                    arrivals[dst].append((hub, amount))
    return arrivals, departures, levels


def _side_table(cost, demand, capacity, side, ports, limit, track_load, keep_masks=False):
    arrivals, departures, levels = ports
    full = (1 << len(side)) - 1
    pending = [{} for _ in range(full + 1)]
    completed = [] if keep_masks else None
    zero = (0,) * len(levels)
    for mask in range(full + 1):
        # Items contain (cost, tuple of closed pieces, current open customer tuple).
        closed = {}
        if not mask:
            _remember(closed, (zero, 0, 0), (), (0, (), ()))
        for (balance, starts, active, origin, last, load), family in pending[mask].items():
            for parts, (price, pieces, path) in _represent(family).items():
                for hub, fee in departures[last]:
                    if hub and levels[hub] != load:
                        continue
                    flow = list(balance)
                    flow[origin] += 1
                    flow[hub] -= 1
                    pair = (1 << origin) | (1 << hub)
                    key = (tuple(flow), starts + (origin == 0), active | pair)
                    _remember(closed, key, _merge(parts, pair),
                              (price + fee, pieces + ((origin, path, hub),), ()))
                for bit in vertices(full ^ mask):
                    nxt = side[bit]
                    new_load = load + demand[nxt - 1] if track_load else 0
                    if new_load <= capacity:
                        key = (balance, starts, active, origin, nxt, new_load)
                        _remember(pending[mask | (1 << bit)], key, parts,
                                  (price + cost[last][nxt], pieces, path + (nxt,)))
        pending[mask].clear()
        closed = {key: _represent(family) for key, family in closed.items()}
        if keep_masks:
            completed.append(closed)
        if mask == full:
            return completed if keep_masks else closed
        for (balance, starts, active), family in closed.items():
            for bit in vertices(full ^ mask):
                nxt = side[bit]
                for origin, fee in arrivals[nxt]:
                    if origin == 0 and starts >= limit:
                        continue
                    load = levels[origin] + demand[nxt - 1] if track_load else 0
                    if load > capacity:
                        continue
                    key = (balance, starts, active, origin, nxt, load)
                    dest = pending[mask | (1 << bit)]
                    for parts, (price, pieces, _) in family.items():
                        _remember(dest, key, parts, (price + fee, pieces, (nxt,)))


def _routes(pieces):
    outgoing = defaultdict(list)
    for piece in pieces:
        outgoing[piece[0]].append(piece)
    stack = [(0, None)]
    reverse = []
    while stack:
        hub = stack[-1][0]
        if outgoing[hub]:
            piece = outgoing[hub].pop()
            stack.append((piece[2], piece))
        else:
            _, incoming = stack.pop()
            if incoming is not None:
                reverse.append(incoming)
    assert len(reverse) == len(pieces)
    tours, path = [], [0]
    for _, customers, end in reversed(reverse):
        path.extend(customers)
        if end == 0:
            tours.append(path + [0])
            path = [0]
    return tours


def _join(left, right, limit):
    by_flow = defaultdict(list)
    for (flow, starts, active), family in right.items():
        by_flow[flow].append((starts, active, family))
    best, winner = None, ()
    for (flow, a, active), first in left.items():
        for b, other, second in by_flow.get(tuple(-x for x in flow), ()):
            if not ((active | other) & 1 and 1 <= a + b <= limit):
                continue
            for p, (v, paths, _) in first.items():
                for q, (w, more, _) in second.items():
                    if best is not None and v + w >= best:
                        continue
                    joint = p
                    for comp in q:
                        joint = _merge(joint, comp)
                    if len(joint) == 1:
                        best, winner = v + w, paths + more
    return (best, _routes(winner)) if winner else (None, [])


def solve(cost, demand, capacity, max_routes=None, *, left=None, factors=None, force_cut=False, named_routes=False):
    """Solve CVRP. Optional cut, terms and force_cut select the explicit cut algorithm.

    left is a list of distinct customer labels. Both sides are sorted. factors
    supplies one list of (source vector, destination vector) per direction,
    beginning with left to right. Their entrywise minimum must equal each cost.
    force_cut bypasses the conservative complexity switch to the base-two solver.
    named_routes directly selects the load-independent algorithm for at most three vehicles.
    """
    n = len(demand)
    limit = fleet_limit(cost, demand, capacity, max_routes)
    if n < 2:
        return base_two(cost, demand, capacity, limit)
    if not limit or max(demand) > capacity or sum(demand) > limit * capacity:
        return None, []
    group = sorted(left) if left is not None else list(range(1, n // 2 + 1))
    universe = set(range(1, n + 1))
    if not 0 < len(group) < n or len(set(group)) != len(group) or not set(group) <= universe:
        raise ValueError('left must be a proper nonempty subset of distinct customer labels')
    sides = [group, sorted(universe - set(group))]
    if factors is None:
        factors = [factor([[cost[u][v] for v in sides[1-i]] for u in sides[i]]) for i in range(2)]
    if len(factors) != 2:
        raise ValueError('supply one factorization per direction')
    # Validate the supplied cut representation even if switching algorithms.
    ports = _ports(cost, sides, factors, [0])
    width = sum(len(terms) for terms in factors)
    if named_routes and limit > 3:
        raise ValueError('named_routes supports at most three vehicles')
    m = max(map(len, sides))
    if named_routes:
        return _fleet_tables(cost, demand, capacity, limit, sides, ports)
    loads, track_load = _loads(demand, capacity, None if force_cut else n // width)
    if not force_cut:
        fallback_cost = 1 << n
        cut_cost = fallback_cost
        if loads is not None:
            h = 1 + width * len(loads)
            cut_cost = (1 << (m + 12*h)) * comb(2*n + h, h)**2
        if limit <= 3 and sum(demand) > capacity:
            h = width + 1
            named_cost = max(2, limit)**m * (1 << (12*limit*h)) * comb(2*n+h,h)**(2*limit)
            if named_cost < min(fallback_cost, cut_cost):
                return _fleet_tables(cost, demand, capacity, limit, sides, ports)
        if cut_cost >= fallback_cost:
            return base_two(cost, demand, capacity, limit)
    if len(loads) > 1:
        ports = _ports(cost, sides, factors, loads)
    tables = [_side_table(cost, demand, capacity, side, ports, limit, track_load) for side in sides]
    return _join(*tables, limit)


def solve_with_crossing_limit(cost, demand, capacity, left, max_crossings, max_routes=None):
    """Exact optimum among covers using at most max_crossings customer-to-customer cut arcs."""
    n = len(demand)
    limit = fleet_limit(cost, demand, capacity, max_routes)
    if not isinstance(max_crossings, int) or max_crossings < 0:
        raise ValueError('max_crossings must be a nonnegative integer')
    if n < 2:
        return base_two(cost, demand, capacity, limit)
    group = set(left)
    labels = list(range(1, n+1))
    if not group or len(group) == n or not group <= set(labels) or len(group) != len(left):
        raise ValueError('left must be a proper nonempty subset of distinct customer labels')
    if max_crossings >= n:
        return base_two(cost, demand, capacity, limit)
    penalty = (2*n + 1) * (1 + max(map(max, cost)))
    best, winner = penalty, []
    for selected in combinations(labels, max_crossings):
        allowed = set(selected)
        restricted = [row[:] for row in cost]
        for u in labels:
            if u not in allowed:
                for v in labels:
                    if (u in group) != (v in group):
                        restricted[u][v] = penalty
        value, routes = solve(restricted, demand, capacity, limit, left=left, force_cut=True,
                              named_routes=(limit <= 3 and sum(demand) > capacity))
        if value is not None and value < best:
            best, winner = value, routes
    return (best, winner) if best < penalty else (None, [])


def _least(items):
    return min(items, key=lambda item: item[0])


class _PrefixMinimum:
    """Aggregate compatible witnesses in an axis-aligned lower orthant."""
    def __init__(self, rows, summarize=_least):
        self.summarize = summarize
        self.keys = [x for x, _ in groupby(sorted(coords[0] for coords, _ in rows))]
        self.leaf = len(rows[0][0]) == 1
        data = [[] for _ in self.keys]
        for coords, item in rows:
            i = bisect_left(self.keys, coords[0]) + 1
            if self.leaf:
                data[i-1].append(item)
            else:
                while i <= len(data):
                    data[i-1].append((coords[1:], item))
                    i += i & -i
        self.values = []
        if self.leaf:
            prefix = None
            for bucket in data:
                if prefix is not None:
                    bucket.append(prefix)
                prefix = summarize(bucket)
                self.values.append(prefix)
        else:
            self.values = [_PrefixMinimum(bucket, summarize) for bucket in data]

    def query(self, upper):
        i = bisect_right(self.keys, upper[0])
        if self.leaf:
            return self.values[i-1] if i else None
        hits = []
        while i:
            here = self.values[i-1].query(upper[1:])
            if here is not None:
                hits.append(here)
            i -= i & -i
        return self.summarize(hits) if hits else None


def _join_depots(selection, ports):
    # Give each route its own copy of every nondepot label. All route depots
    # become one root. Connectivity now means each route connects to its depot.
    depot = 1
    components = []
    for color, (state, _, _) in enumerate(selection):
        shift = color * (ports - 1)
        for part in state[2]:
            moved = (part & ~1) << shift
            if part & 1:
                depot |= moved
            else:
                components.append(moved)
    return tuple(sorted([depot, *components]))


def _summarize_partitions(families):
    cheapest = {}
    for family in families:
        for partition, item in family.items():
            if partition not in cheapest or item[0] < cheapest[partition][0]:
                cheapest[partition] = item
    return _represent(cheapest)


def _colored_records(tables, load, side, b, capacity):
    # Each subset belongs to one named route. Its segment table has no numeric
    # load coordinate; the customer's load is charged in the final range query.
    local = []
    sums = [0] * len(tables)
    for mask, table in enumerate(tables):
        if mask:
            bit = mask & -mask
            sums[mask] = sums[mask ^ bit] + load[side[bit.bit_length()-1]-1]
        row = []
        for (flow, starts, _), family in table.items():
            for parts, (value, pieces, _) in family.items():
                row.append(((flow, starts, parts), value, pieces))
        local.append(row)
    batches = defaultdict(list)
    for coloring in product(range(b), repeat=len(side)):
        masks = [0] * b
        for i, color in enumerate(coloring):
            masks[color] |= 1 << i
        coords = tuple(sums[mask] for mask in masks)
        if max(coords) > capacity:
            continue
        for selection in product(*(local[mask] for mask in masks)):
            partition = _join_depots(selection, len(selection[0][0][0]))
            flows = tuple(state[0] for state, _, _ in selection)
            starts = tuple(state[1] for state, _, _ in selection)
            item = (sum(v for _, v, _ in selection), tuple(paths for _, _, paths in selection))
            batches[flows, starts, sum(partition)].append((coords, {partition: item}))
    return batches


def _fleet_tables(cost, demand, capacity, limit, sides, ports):
    tables = [_side_table(cost, demand, capacity, side, ports, 1, False, keep_masks=True)
              for side in sides]
    best, winners = None, ()
    for b in range(1, limit+1):
        if sum(demand) > b * capacity:
            continue
        left, right = [_colored_records(t, demand, side, b, capacity) for t, side in zip(tables, sides)]
        trees = defaultdict(list)
        for (flows, starts, _), rows in right.items():
            trees[flows, starts].append(_PrefixMinimum(rows, _summarize_partitions))
        for (flows, starts, _), rows in left.items():
            needed = tuple(tuple(-v for v in flow) for flow in flows)
            counts = tuple(1 - v for v in starts)
            for tree in trees.get((needed, counts), []):
                for loads, family in rows:
                    found = tree.query(tuple(capacity-q for q in loads))
                    if found is None:
                        continue
                    for p, (price, paths) in family.items():
                        for q, (other, additions) in found.items():
                            if best is not None and price + other >= best:
                                continue
                            joint = p
                            for part in q:
                                joint = _merge(joint, part)
                            if len(joint) == 1:
                                best = price + other
                                winners = tuple(x+y for x,y in zip(paths, additions))
    if best is None:
        return None, []
    return best, [tour for route_pieces in winners for tour in _routes(route_pieces)]


==> anc/cvrp_list_join.py <==
"""Exact routing with interchangeable vehicles pinned to distinct customer anchors."""
from bisect import bisect_left
from itertools import combinations

from cvrp_load_split import solve as load_split
from cvrp_matching import subset_tables
from cvrp_matrix_join import triangle
from cvrp_slack import fleet_limit
from cvrp_v3 import _Solver,vertices


def _subsets(bits):
    masks = [0]
    for bit in bits:
        masks.extend([x|bit for x in masks])
    return masks


def _sums(weights):
    a = [0]
    for w in weights:
        a.extend([x+w for x in a])
    return a


def eligibility(demand,capacity,anchors):
    """Necessary possible hosts in a cover having one specified anchor per route."""
    b = len(anchors)
    slack = b*capacity-sum(demand)
    anchor_id = {v:i for i,v in enumerate(anchors)}
    ordinary = [v for v in range(len(demand)) if v not in anchor_id]
    result = []
    for v,w in enumerate(demand):
        if v in anchor_id:
            result.append((anchor_id[v],))
            continue
        others = [demand[u] for u in ordinary if u!=v]
        mid = len(others)//2
        left,right = _sums(others[:mid]),sorted(_sums(others[mid:]))
        hosts = []
        for i,a in enumerate(anchors):
            high = capacity-demand[a]-w
            for x in left:
                j = bisect_left(right,high-slack-x)
                if j<len(right) and x+right[j]<=high:
                    hosts.append(i)
                    break
        result.append(tuple(hosts))
    return result


def _cut(edges,roles):
    """Conditional expectation of the product of the two internal edge masses."""
    terms = []
    for e,ys in edges.items():
        for f,zs in edges.items():
            if e[0] not in f and e[1] not in f:
                terms.append((e,f,len(ys)*len(zs)))
    side = {}
    for v in range(roles):
        scores = []
        for choice in (0,1):
            side[v] = choice
            score = 0
            for e,f,w in terms:
                if all(side.get(i,0)==0 for i in e) and all(side.get(i,1)==1 for i in f):
                    score += w<<sum(i in side for i in (*e,*f))
            scores.append(score)
        side[v] = int(scores[1]>scores[0])
    return tuple(r for r in side if not side[r])


def _assign(edges,roles):
    """Generate customer masks contributed to each role by these binary choices."""
    for pattern in range(1<<len(edges)):
        masks = [0]*roles
        for i,(bit,u,v) in enumerate(edges):
            masks[v if pattern>>i&1 else u] |= bit
        yield masks


def _best_side(values,group,base,edges):
    best = pick = None
    for extra in _assign(edges,len(values)):
        masks = [base[r]|extra[r] for r in group]
        costs = [values[r].get(mask) for r,mask in zip(group,masks)]
        if all(v is not None for v in costs):
            score = sum(costs)
            if best is None or score<best:
                best,pick = score,masks
    return best,pick


def join(options,values,*,method='auto',product=None):
    """Join arbitrary role-price tables for lists of size one or two; keys are global masks."""
    if method not in ('auto','cut','triangle','center'):
        raise ValueError("unknown join method")
    roles = len(values)
    fixed,groups = [0]*roles,{}
    for v,choices in enumerate(options):
        if not choices:
            return None,None
        if len(choices)==1:
            fixed[choices[0]] |= 1<<v
        elif len(choices)==2 and choices[0]!=choices[1]:
            groups.setdefault(tuple(sorted(choices)),[]).append(1<<v)
        else:
            raise ValueError("each item must have one or two different roles")
    edges = [(bit,u,v) for (u,v),bits in groups.items() for bit in bits]
    left = _cut(groups,roles)
    right = tuple(r for r in range(roles) if r not in left)
    inner = [[e for e in edges if e[1] in group and e[2] in group] for group in (left,right)]
    cut_saving = min(map(len,inner))
    best_t = 0
    triple = None
    for a,b,c in combinations(range(roles),3):
        t = min(len(groups.get(edge,())) for edge in ((a,b),(b,c),(a,c)))
        if t>best_t:
            best_t,triple = t,(a,b,c)
    outside = [sum(r not in (u,v) for _,u,v in edges) for r in range(roles)]
    center = min(range(roles),key=lambda r:len(values[r])<<outside[r])
    center_cost = len(values[center])<<outside[center]
    saving = max(cut_saving,best_t//1944)
    best = result = None
    if method=='center' or (method=='auto' and center_cost<=1<<(len(edges)-saving)):
        remaining = [e for e in edges if center not in e[1:]]
        incident = [(bit,v if u==center else u) for bit,u,v in edges if center in (u,v)]
        allowed = fixed[center] | sum(bit for bit,_ in incident)
        for mask,price in values[center].items():
            if price is None or mask & ~allowed or mask & fixed[center]!=fixed[center]:
                continue
            base = fixed[:]
            base[center] = mask
            for bit,other in incident:
                if not mask & bit:
                    base[other] |= bit
            for extra in _assign(remaining,roles):
                candidate = [x|y for x,y in zip(base,extra)]
                costs = [values[r].get(s) for r,s in enumerate(candidate) if r!=center]
                if all(x is not None for x in costs) and (best is None or price+sum(costs)<best):
                    best,result = price+sum(costs),candidate
    elif triple and (method=='triangle' or (method=='auto' and best_t>1944*cut_saving)):
        a,b,c = triple
        remaining = [e for e in edges if e[1] not in triple or e[2] not in triple]
        xx,yy,zz = (_subsets(groups[pair]) for pair in ((a,b),(b,c),(a,c)))
        for extra in _assign(remaining,roles):
            base = [x|y for x,y in zip(fixed,extra)]
            costs = [values[r].get(base[r]) for r in range(roles) if r not in triple]
            if any(v is None for v in costs):
                continue
            ab = [[values[b].get(base[b]|(xx[-1]^x)|y) for y in yy] for x in xx]
            bc = [[values[c].get(base[c]|(yy[-1]^y)|z) for z in zz] for y in yy]
            ca = [[values[a].get(base[a]|(zz[-1]^z)|x) for x in xx] for z in zz]
            val,choice = triangle(ab,bc,ca,product)
            if choice is not None and (best is None or val+sum(costs)<best):
                i,j,k = choice
                base[a] |= xx[i]|(zz[-1]^zz[k])
                base[b] |= (xx[-1]^xx[i])|yy[j]
                base[c] |= (yy[-1]^yy[j])|zz[k]
                best,result = val+sum(costs),base
    else:
        cross = [e for e in edges if (e[1] in left)!=(e[2] in left)]
        for extra in _assign(cross,roles):
            base = [x|y for x,y in zip(fixed,extra)]
            l,ml = _best_side(values,left,base,inner[0])
            if l is None:
                continue
            r,mr = _best_side(values,right,base,inner[1])
            if r is not None and (best is None or l+r<best):
                result = base[:]
                for labels,masks in ((left,ml),(right,mr)):
                    for label,mask in zip(labels,masks):
                        result[label] = mask
                best = l+r
    return best,result


def _local(cost,demand,capacity,labels):
    nodes = [0]+[v+1 for v in labels]
    matrix = [[cost[i][j] for j in nodes] for i in nodes]
    return _Solver(matrix,[demand[v] for v in labels],capacity)


def _route_prices(cost, demand, capacity, labels, anchor, required):
    """Enumerate the downward closure of route masks after reserving the anchor's load."""
    room = capacity - demand[anchor]
    if room < 0:
        return {}
    optional = [(0, 0)]
    for v in labels:
        if v != anchor:
            optional.extend([(mask | (1 << v), load + demand[v]) for mask, load in optional
                             if load + demand[v] <= room])
    bit = 1 << anchor
    masks = sorted(m for mask, _ in optional for m in (mask, mask | bit))
    _, layers, _, infinity = subset_tables(cost, demand, capacity, masks, 1)
    return {m: price for m, price in zip(masks, layers[1])
            if m & bit and m & required == required and price < infinity}


def pinned(cost,demand,capacity,anchors,*,method='auto',product=None,options=None):
    """Optimize the cover with one anchor per vehicle (anchors are zero-based)."""
    if not anchors or len(set(anchors))!=len(anchors) or any(v not in range(len(demand)) for v in anchors):
        raise ValueError("anchors must be distinct customer indices")
    lists = eligibility(demand,capacity,anchors) if options is None else options
    if any(not row for row in lists):
        return None,[]
    forced = [sum(1<<v for v,row in enumerate(lists) if row==(i,)) for i in range(len(anchors))]
    values = []
    for i in range(len(anchors)):
        labels = [v for v,row in enumerate(lists) if i in row]
        values.append(_route_prices(cost,demand,capacity,labels,anchors[i],forced[i]))
    unusual = [v for v,row in enumerate(lists) if len(row)>2]
    constrained = lists[:]
    best = winner = None
    # Enumerate only multichoice customers. The remaining choices stay implicit.
    from itertools import product as cartesian
    for assignments in cartesian(*(lists[v] for v in unusual)):
        for v,role in zip(unusual,assignments):
            constrained[v] = (role,)
        score,masks = join(constrained,values,method=method,product=product)
        if score is not None and (best is None or score<best):
            best,winner = score,masks
    if winner is None:
        return None,[]
    routes = []
    for mask in winner:
        labels = list(vertices(mask))
        data = _local(cost,demand,capacity,labels)
        routes.append([labels[v-1]+1 if v else 0 for v in data.restore_tour(data.full)])
    return best,routes


def solve(cost,demand,capacity,max_routes=None,*,product=None,method='auto'):
    """Use the largest customers as anchors when the fleet limit forces separate routes."""
    n = len(demand)
    k = fleet_limit(cost,demand,capacity,max_routes)
    if k<=1 or n==0 or max(demand)>capacity or sum(demand)>k*capacity:
        return load_split(cost,demand,capacity,k)
    anchors = sorted(range(n),key=lambda v:demand[v],reverse=True)[:k]
    if demand[anchors[-1]]+demand[anchors[-2]]<=capacity:
        return load_split(cost,demand,capacity,k)
    options = eligibility(demand,capacity,anchors)
    if any(not s for s in options):
        return None,[]
    # If many choices survived, retain the unrestricted worst-case guarantee.
    combinations_count = 1
    for row in options:
        combinations_count *= len(row)
    if combinations_count>1<<n:
        return load_split(cost,demand,capacity,k)
    return pinned(cost,demand,capacity,anchors,method=method,product=product,options=options)


==> anc/cvrp_load_split.py <==
"""Exact directed CVRP by separating routes that visit a fixed set of customers."""
from cvrp_matching import subset_tables
from cvrp_slack import fleet_limit, solve as base_two
from cvrp_v3 import vertices


def _light_subsets(demands, threshold, cap):
    """Return sorted feasible masks, or None as soon as their count exceeds cap."""
    pairs = [(0, 0)]
    for i, q in enumerate(demands):
        bit = 1 << i
        additions = [(mask | bit, load + q) for mask, load in pairs if load + q <= threshold]
        if len(pairs) + len(additions) > cap:
            return None
        pairs.extend(additions)
    return [mask for mask, _ in pairs]


def _choose_split(load, capacity):
    """Find the largest anchor count whose left family fits in the right table."""
    n = len(load)
    for a in range(n // 2, 0, -1):
        r = n - a
        room = a * capacity - sum(load[r:])
        extras = _light_subsets(load[:r], room, 1 << (r - a))
        if extras is not None:
            return a, extras
    return 0, None


def solve(cost, demand, capacity, max_routes=None):
    """Return optimum and tours. For Q>0 the exponent is at most n-.369 sum(q)/Q."""
    limit = fleet_limit(cost, demand, capacity, max_routes)
    n = len(demand)
    total = sum(demand)
    if not n:
        return 0, []
    if not limit or any(q > capacity for q in demand) or total > limit * capacity:
        return None, []
    if total <= capacity:
        return base_two(cost, demand, capacity, limit)

    # Put the anchors in the high mask bits. Taking the heaviest minimizes
    # the budget left for unmarked customers on routes that meet the anchors.
    order = sorted(range(1, n + 1), key=lambda i: demand[i - 1])
    load = [demand[i - 1] for i in order]
    a, extras = _choose_split(load, capacity)
    if not a:
        return base_two(cost, demand, capacity, limit)
    nodes = [0] + order
    weight = [[cost[i][j] for j in nodes] for i in nodes]
    r = n - a
    free_full = (1 << r) - 1
    anchor_full = ((1 << a) - 1) << r
    left_masks = [(anchor_mask << r) | extra for anchor_mask in range(1 << a) for extra in extras]
    _, left, _, inf = subset_tables(weight, load, capacity, left_masks, min(a, limit))
    _, right, _, _ = subset_tables(weight, load, capacity, list(range(1 << r)), min(r, limit))

    best = inf
    winner = None
    offset = len(left_masks) - len(extras)
    for index, extra in enumerate(extras):
        complement = free_full ^ extra
        for b in range(1, len(left)):
            left_cost = left[b][offset + index]
            if left_cost >= best:
                continue
            for j in range(min(limit - b, len(right) - 1) + 1):
                value = left_cost + right[j][complement]
                if value < best:
                    best, winner = value, (extra, b, j)
    if winner is None:
        return None, []
    extra, b, j = winner
    tours = []
    for mask, budget in ((anchor_full | extra, b), (free_full ^ extra, j)):
        labels = [0] + [order[i] for i in vertices(mask)]
        _, routes = base_two([[cost[u][v] for v in labels] for u in labels],
                             [demand[v - 1] for v in labels[1:]], capacity, budget)
        tours.extend([labels[k] for k in route] for route in routes)
    return best, tours


==> anc/cvrp_matching.py <==
"""Exact CVRP using small subset tables and polynomial matching on their complements.

Requires NetworkX for the matching branch. Uses the base-two solver if the
counting bounds give no saving. Inputs and outputs follow cvrp_slack.solve.
"""
from bisect import bisect_left
from itertools import combinations, groupby
from math import comb
from operator import itemgetter

from cvrp_slack import exact_layer, slack_cutoff, solve as solve_full
from cvrp_v3 import _Solver, vertices


def _core_tables(cost, demand, capacity, allowed, largest, limit):
    masks = sorted(sum(1 << i for i in group) for k in range(largest + 1)
                   for group in combinations(allowed, k))
    return subset_tables(cost, demand, capacity, masks, min(limit, largest))


def subset_tables(cost, demand, capacity, masks, limit):
    """Exact route-count tables on a sorted downward-closed family of masks."""
    parents = [[(i, bisect_left(masks, mask ^ (1 << i))) for i in vertices(mask)]
               for mask in masks]
    loads = [sum(demand[i] for i, _ in row) for row in parents]
    inf = (2 * len(demand) + 1) * max(map(max, cost)) + 1
    values = [[0] + [inf] * (len(masks) - 1)]
    origins = [None]
    for b in range(1, limit + 1):
        groups = sorted((slack_cutoff(b * capacity - load, b), slot)
                        for slot, load in enumerate(loads)
                        if len(parents[slot]) >= b and load <= b * capacity)
        layer = [inf] * len(masks)
        source = [None] * len(masks)
        for g, targets in groupby(groups, key=itemgetter(0)):
            threshold = (b - 1) * capacity - g
            paths = [()] * len(masks)
            for slot, row in enumerate(parents):
                if len(row) < b or loads[slot] < threshold:
                    continue
                entries = []
                for end, prev in row:
                    best, start = inf, None
                    if loads[prev] >= threshold and values[-1][prev] < inf:
                        best, start = values[-1][prev] + cost[0][end + 1], prev
                    for old_end, price, origin in paths[prev]:
                        step = price + cost[old_end + 1][end + 1]
                        if step < best:
                            best, start = step, origin
                    if start is not None:
                        entries.append((end, best, start))
                paths[slot] = entries
            for _, slot in targets:
                if paths[slot]:
                    layer[slot], source[slot] = min((price + cost[end + 1][0], origin)
                                                    for end, price, origin in paths[slot])
        values.append(layer)
        origins.append(source)
    return masks, values, origins, inf


def _pair_cover(cost, demand, capacity, remaining, pairs):
    """Minimum cost using exactly pairs real pairs and singles for the rest."""
    from networkx import Graph, max_weight_matching

    def single(i):
        return cost[0][i] + cost[i][0]

    def pair(i, j):
        return cost[0][i] + cost[i][j] + cost[j][0]

    if not pairs:
        return sum(single(i) for i in remaining), [[0, i, 0] for i in remaining]
    graph = Graph()
    graph.add_nodes_from(remaining)
    for i, j in combinations(remaining, 2):
        if demand[i - 1] + demand[j - 1] <= capacity:
            graph.add_edge(i, j, weight=single(i) + single(j) - min(pair(i, j), pair(j, i)))
    for dummy in range(-1, -(len(remaining) - 2 * pairs) - 1, -1):
        for i in remaining:
            graph.add_edge(dummy, i, weight=0)
    matching = max_weight_matching(graph, maxcardinality=True)
    if len(matching) != len(remaining) - pairs:
        return None, []
    routes = []
    for i, j in matching:
        if min(i, j) < 0:
            routes.append([0, max(i, j), 0])
        elif pair(i, j) <= pair(j, i):
            routes.append([0, i, j, 0])
        else:
            routes.append([0, j, i, 0])
    return sum(cost[i][j] for route in routes for i, j in zip(route, route[1:])), routes


def _anchored_cover(cost, demand, capacity, limit, anchors):
    """Split incompatible customers into two groups and allocate all others."""
    n = len(demand)
    anchor_set = set(anchors)
    light = [i for i in range(n) if i not in anchor_set]
    split = len(anchors) // 2
    groups = [anchors[:split], anchors[split:]]
    light_count = len(light)
    light_mask = (1 << light_count) - 1
    inf = (2 * n + 1) * max(map(max, cost)) + 1
    tables = []
    for group in groups:
        # Give unassigned customers the same low-order mask bits on both sides.
        order = light + group
        nodes = [0] + [i + 1 for i in order]
        local = _Solver([[cost[i][j] for j in nodes] for i in nodes],
                        [demand[i] for i in order], capacity, infinity=inf)
        previous = local.tour
        forced = ((1 << len(group)) - 1) << light_count
        rows = []
        for b in range(1, min(limit, len(order)) + 1):
            if b > 1:
                previous, _ = exact_layer(local, previous, b)
            if b >= len(group):
                rows.append([previous[forced | mask] for mask in range(light_mask + 1)])
        tables.append(rows)
    best, choice = inf, None
    for left_index, left_row in enumerate(tables[0]):
        b1 = len(groups[0]) + left_index
        for right_index, right_row in enumerate(tables[1]):
            b2 = len(groups[1]) + right_index
            if b1 + b2 > limit:
                break
            for mask, first in enumerate(left_row):
                total = first + right_row[light_mask ^ mask]
                if total < best:
                    best, choice = total, (mask, b1, b2)
    if choice is None:
        return None, []
    mask, b1, b2 = choice
    tours = []
    for group, assigned, budget in zip(groups, (mask, light_mask ^ mask), (b1, b2)):
        selected = group + [light[k] for k in vertices(assigned)]
        nodes = [0] + [i + 1 for i in selected]
        _, routes = solve_full([[cost[i][j] for j in nodes] for i in nodes],
                               [demand[i] for i in selected], capacity, budget)
        tours.extend([nodes[v] for v in tour] for tour in routes)
    return best, tours


def solve(cost, demand, capacity, max_routes=None):
    """Use matching when the instance limits the number of customers on long routes."""
    n = len(demand)
    if len(cost) != n + 1 or any(len(row) != n + 1 for row in cost):
        raise ValueError("cost must be an (n+1) by (n+1) matrix")
    if any(not isinstance(x, int) or x < 0 for row in cost for x in row):
        raise ValueError("costs must be nonnegative integers")
    if any(not isinstance(x, int) or x < 0 for x in [*demand, capacity]):
        raise ValueError("demands and capacity must be nonnegative integers")
    if max_routes is not None and (not isinstance(max_routes, int) or max_routes < 0):
        raise ValueError("max_routes must be a nonnegative integer or None")
    if n == 0:
        return 0, []
    limit = n if max_routes is None else min(n, max_routes)
    if any(q > capacity for q in demand):
        return None, []
    lower = max(1, (sum(demand) + capacity - 1) // capacity if capacity else 0,
                sum(2 * q > capacity for q in demand))
    if lower > limit:
        return None, []
    allowed = []
    for i in range(n):
        other = sorted(demand[:i] + demand[i + 1:])
        if len(other) >= 2 and demand[i] + other[0] + other[1] <= capacity:
            allowed.append(i)
    largest = min(len(allowed), 3 * (n - lower) // 2)
    core_masks = sum(comb(len(allowed), k) for k in range(largest + 1))
    anchors = [i for i, q in enumerate(demand) if 2 * q > capacity]
    anchor_states = 1 << (n - len(anchors) // 2)
    if len(anchors) >= 2 and anchor_states < core_masks:
        return _anchored_cover(cost, demand, capacity, limit, anchors)
    if len(allowed) == n and 2 * largest >= n:
        return solve_full(cost, demand, capacity, limit)
    masks, values, origins, inf = _core_tables(cost, demand, capacity, allowed, largest, limit)
    optimum = inf
    winner = None
    for slot, mask in enumerate(masks):
        remaining = [i + 1 for i in range(n) if not (mask >> i) & 1]
        u = len(remaining)
        for pairs in range(u // 2 + 1):
            # u-pairs routes outside the core. Find its best compatible budget.
            bmin = max(0, lower - u + pairs)
            bmax = min(len(values) - 1, limit - u + pairs)
            if bmin > bmax:
                continue
            core_cost, b = min((values[j][slot], j) for j in range(bmin, bmax + 1))
            if core_cost >= optimum:
                continue
            price, complement = _pair_cover(cost, demand, capacity, remaining, pairs)
            if price is not None and core_cost + price < optimum:
                optimum = core_cost + price
                winner = slot, b, complement
    if winner is None:
        return None, []
    slot, b, tours = winner
    while b:
        start = origins[b][slot]
        subset = masks[slot] ^ masks[start]
        nodes = [0] + [i + 1 for i in vertices(subset)]
        local = _Solver([[cost[i][j] for j in nodes] for i in nodes],
                        [demand[i - 1] for i in nodes[1:]], capacity)
        tours.append([nodes[j] for j in local.restore_tour(local.full)])
        slot, b = start, b - 1
    return optimum, tours


==> anc/cvrp_matrix_join.py <==
"""Minimize a weighted triangle. None means that a matrix entry is forbidden."""
from math import log2


def _combine(a,b,sign=1):
    return [[x+sign*y for x,y in zip(row,col)] for row,col in zip(a,b)]


def _quadrants(a):
    h = len(a)//2
    return tuple([row[j:j+h] for row in a[i:i+h]] for i,j in ((0,0),(0,h),(h,0),(h,h)))


def _multiply(a,b):
    """Strassen over the integers. Sizes are powers of two."""
    if len(a)<=8:
        cols = list(zip(*b))
        return [[sum(x*y for x,y in zip(row,col)) for col in cols] for row in a]
    a11,a12,a21,a22 = _quadrants(a)
    b11,b12,b21,b22 = _quadrants(b)
    p1 = _multiply(_combine(a11,a22),_combine(b11,b22))
    p2 = _multiply(_combine(a21,a22),b11)
    p3 = _multiply(a11,_combine(b12,b22,-1))
    p4 = _multiply(a22,_combine(b21,b11,-1))
    p5 = _multiply(_combine(a11,a12),b22)
    p6 = _multiply(_combine(a21,a11,-1),_combine(b11,b12))
    p7 = _multiply(_combine(a12,a22,-1),_combine(b21,b22))
    c11 = _combine(_combine(_combine(p1,p4),p5,-1),p7)
    c22 = _combine(_combine(_combine(p1,p2,-1),p3),p6)
    return [x+y for x,y in zip(c11,_combine(p3,p5))]+[x+y for x,y in zip(_combine(p2,p4),c22)]


def basic_product(a,b):
    out = []
    for row in a:
        best = [None]*len(b[0])
        for j,v in enumerate(row):
            if v is not None:
                for k,w in enumerate(b[j]):
                    if w is not None and (best[k] is None or v+w<best[k]):
                        best[k] = v+w
        out.append(best)
    return out


def _column_values(b):
    return [sorted({v for v in col if v is not None}) for col in zip(*b)]


def column_product(a,b,*,force=False):
    """Exact square min-plus product; exploit few distinct prices per column."""
    d = len(a)
    if d<=8 and not force:
        return basic_product(a,b)
    offsets = [min((v for v in row if v is not None),default=0) for row in b]
    shifted = [[None if w is None else w-offsets[j] for w in row] for j,row in enumerate(b)]
    values = _column_values(b)
    alternative = _column_values(shifted)
    levels = max(map(len,values))
    if max(map(len,alternative))<levels:
        b,values = shifted,alternative
        levels = max(map(len,values))
        a = [[None if x is None else x+offsets[j] for j,x in enumerate(row)] for row in a]
    if not force and levels>d**((3-log2(7))/2):
        return basic_product(a,b)
    t = 1<<round((d.bit_length()-1)*(log2(7)-1)/2)
    orders = [sorted((j for j,v in enumerate(row) if v is not None),key=row.__getitem__) for row in a]
    out = [[None]*d for _ in a]
    for level in range(levels):
        target = [col[level] if level<len(col) else None for col in values]
        y = [[int(target[k] is not None and w==target[k]) for k,w in enumerate(row)] for row in b]
        found = [bytearray(d) for _ in a]
        for start in range(0,d,t):
            batches = [order[start:start+t] for order in orders]
            x = [[0]*d for _ in a]
            for i,batch in enumerate(batches):
                for j in batch:
                    x[i][j] = 1
            hits = _multiply(x,y)
            for i,row in enumerate(hits):
                for k,count in enumerate(row):
                    if count and not found[i][k]:
                        j = next(j for j in batches[i] if y[j][k])
                        price = a[i][j]+target[k]
                        if out[i][k] is None or price<out[i][k]:
                            out[i][k] = price
                        found[i][k] = 1
    return out


def triangle(a,b,c,product=None):
    """Return minimum A[i,j]+B[j,k]+C[k,i] and witness. Dimensions are powers of two."""
    u,v,w = len(a),len(b),len(c)
    d = min(u,v,w)
    winner = price = None
    multiply = product or column_product
    for i0 in range(0,u,d):
        for j0 in range(0,v,d):
            left = [row[j0:j0+d] for row in a[i0:i0+d]]
            for k0 in range(0,w,d):
                right = [row[k0:k0+d] for row in b[j0:j0+d]]
                block = multiply(left,right)
                for i,row in enumerate(block):
                    for k,x in enumerate(row):
                        z = c[k0+k][i0+i]
                        if x is not None and z is not None and (price is None or x+z<price):
                            price = x+z
                            winner = (i0+i,j0,k0+k,x)
    if winner is None:
        return None,None
    i,j0,k,x = winner
    j = next(j for j in range(j0,j0+d) if a[i][j] is not None and b[j][k] is not None
             and a[i][j]+b[j][k]==x)
    return price,(i,j,k)


==> anc/cvrp_oneway_barrier.py <==
"""A nine-customer embedding that hides every original ATSP arc from subtour-LP filtering."""


def _petersen():
    n = 10
    graph = [set() for _ in range(n)]
    for i in range(5):
        for s,t in [(i,(i+1)%5),(i,i+5),(i+5,5+(i+2)%5)]:
            graph[s].add(t)
            graph[t].add(s)
    return graph


def embed(cost):
    """Return a strict directed metric, scale, and offset for floor(value/scale)-offset."""
    size = len(cost)
    if size < 2 or any(len(row) != size for row in cost) or any(
            not isinstance(x,int) or x < 0 for row in cost for x in row):
        raise ValueError("require at least two vertices and a square nonnegative integer matrix")
    margin = max(map(max,cost))+1
    w = [[0 if i == j else cost[i][j]+margin for j in range(size)] for i in range(size)]
    H = (size+2)*max(map(max,w))+1
    graph = _petersen()
    count = size+9
    def gadget(v):
        return 0 if v < size else v-size+1
    def real(v):
        return v if v < size else 0
    scale = 1 << (count*count+count.bit_length()+1)
    result = []
    for i in range(count):
        row = []
        for j in range(count):
            if i == j:
                row.append(0)
                continue
            a,b = gadget(i),gadget(j)
            distance = 0 if a == b else 1 if b in graph[a] else 2
            base = H*distance + w[real(i)][real(j)]
            row.append(scale*(base+1) + (1 << (i*count+j)))
        result.append(row)
    return result,scale,count+11*H+size*margin


def fractional_path(order):
    """Integer numerator of a subtour-LP point, with denominator 3.

    The ordered original vertices replace the Petersen root, so every
    consecutive arc of order receives its full unit of flow.
    """
    size = len(order)
    if size < 2 or sorted(order) != list(range(size)):
        raise ValueError("order must include the original depot and every original label")
    count = size+9
    matrix = [[0]*count for _ in range(count)]
    for i,j in zip(order,order[1:]):
        matrix[i][j] = 3
    for a,neighbors in enumerate(_petersen()):
        for b in neighbors:
            i = order[-1] if a == 0 else size+a-1
            j = order[0] if b == 0 else size+b-1
            matrix[i][j] += 1
    return matrix


==> anc/cvrp_route_count.py <==
"""Exact identical-fleet CVRP using the two-route table and short extensions.

solve accepts the same routing instance as cvrp_v3.solve. The layer routines
and the input convention (nonnegative integers, depot 0) come from that module.
"""
from math import comb

from cvrp_v3 import _Solver, subsets, vertices


def _local_cover(universe, k, r):
    """Greedy k-by-r cover on one half, storing counters, not incidences."""
    if k == 0 or r == bin(universe).count("1"):
        return [next(subsets(universe, r))]
    candidates = list(subsets(universe, r))
    gain = dict.fromkeys(candidates, comb(r, k))
    unseen = set(subsets(universe, k))
    family = []
    while unseen:
        pool = max(candidates, key=gain.__getitem__)
        family.append(pool)
        for target in subsets(pool, k):
            if target in unseen:
                unseen.remove(target)
                for extra in subsets(universe ^ target, r - k):
                    gain[target | extra] -= 1
    return family


def target_pools(n, s, r):
    """Stream a deterministic (s,r)-cover with polynomial density overhead."""
    if r == n:
        yield (1 << n) - 1
        return
    n1, n2 = n // 2, n - n // 2
    left = (1 << n1) - 1
    right = ((1 << n) - 1) ^ left
    for s1 in range(max(0, s - n2), min(s, n1) + 1):
        s2 = s - s1
        ranks = range(max(s1, r - n2), min(n1, r - s2) + 1)
        best_r1 = max(ranks, key=lambda k: comb(k, s1) * comb(r - k, s2))
        left_family = _local_cover(left, s1, best_r1)
        right_family = _local_cover(right, s2, r - best_r1)
        for lmask in left_family:
            for rmask in right_family:
                yield lmask | rmask


def two_routes(data, demand):
    """Best exactly-two-nonempty-route cost and a larger route for each set."""
    pair = [data.infinity] * data.size
    witness = [0] * data.size
    for s in range(2, data.n + 1):
        r = min(data.n, 3 * s // 2)
        for pool in target_pools(data.n, s, r):
            if pool == data.full:
                for t in range((s + 1) // 2, s):
                    data.long(s, t, data.tour, pair, witness)
                continue
            members = list(vertices(pool))
            nodes = [0] + [j + 1 for j in members]
            local = _Solver([[data.cost[i][j] for j in nodes] for i in nodes],
                            [demand[j] for j in members], data.capacity,
                            infinity=data.infinity)
            expand = [0] * local.size
            for mask in range(1, local.size):
                bit = mask & -mask
                expand[mask] = expand[mask ^ bit] | (1 << members[bit.bit_length() - 1])
            values, routes = [data.infinity] * local.size, [0] * local.size
            for t in range((s + 1) // 2, s):
                local.long(s, t, local.tour, values, routes)
            for target in local.levels[s]:
                original = expand[target]
                if values[target] < pair[original]:
                    pair[original] = values[target]
                    witness[original] = expand[routes[target]]
    return pair, witness


def solve(cost, demand, capacity, max_routes=None):
    """Return the optimum and depot-to-depot routes, or (None, []) if infeasible."""
    n = len(demand)
    if len(cost) != n + 1 or any(len(row) != n + 1 for row in cost):
        raise ValueError("cost must be an (n+1) by (n+1) matrix")
    if any(not isinstance(x, int) or x < 0 for row in cost for x in row):
        raise ValueError("costs must be nonnegative integers")
    if any(not isinstance(x, int) or x < 0 for x in [*demand, capacity]):
        raise ValueError("demands and capacity must be nonnegative integers")
    if max_routes is not None and (not isinstance(max_routes, int) or max_routes < 0):
        raise ValueError("max_routes must be a nonnegative integer or None")
    budget = n if max_routes is None else min(n, max_routes)
    if not n:
        return 0, []
    if not budget or any(q > capacity for q in demand):
        return None, []
    data = _Solver(cost, demand, capacity)
    previous = data.tour.copy()
    previous[0] = 0
    # A zero witness means use the precomputed best one- or two-route cover.
    history = [None]
    pair_witness = [0] * data.size
    if budget >= 2:
        pair, pair_witness = two_routes(data, demand)
        base = [min(one, two) for one, two in zip(previous, pair)]
        previous = base
        history.append(None)
        for _ in range(3, budget + 1):
            values, peel = base.copy(), [0] * data.size
            for s in range(3, n + 1):
                for t in range(1, s // 3 + 1):
                    data.short(s, t, previous, values, peel)
            previous = values
            history.append(peel)
    mask, layer = data.full, budget - 1
    optimum = previous[mask]
    if optimum >= data.infinity:
        return None, []
    answer = []
    while history[layer] is not None and history[layer][mask]:
        removed = history[layer][mask]
        answer.append(data.restore_tour(removed))
        mask ^= removed
        layer -= 1
    split = pair_witness[mask]
    if split and data.tour[split] + data.tour[mask ^ split] < data.tour[mask]:
        answer.append(data.restore_tour(split))
        mask ^= split
    answer.append(data.restore_tour(mask))
    return optimum, answer


==> anc/cvrp_savings_split.py <==
"""Contract groups using provable gains from joining customer runs across routes."""
from math import comb

from cvrp_cost_blocks import _restricted
from cvrp_list_join import solve as list_solve
from cvrp_slack import fleet_limit


def _threshold_groups(gain):
    """Components of the undirected union of the above-threshold arcs."""
    n = len(gain)
    links = sorted(((max(gain[i][j], gain[j][i]), i, j)
                    for i in range(n) for j in range(i)), reverse=True)
    parent = list(range(n))

    def find(v):
        while parent[v] != v:
            parent[v] = parent[parent[v]]
            v = parent[v]
        return v

    def groups():
        bins = {}
        for v in range(n):
            bins.setdefault(find(v), []).append(v+1)
        return list(bins.values())

    idx = 0
    while idx < len(links) and links[idx][0] > 0:
        z = links[idx][0]
        previous = None
        while idx < len(links) and links[idx][0] == z:
            _, i, j = links[idx]
            a, b = find(i), find(j)
            if a != b:
                if previous is None:
                    previous = groups()
                parent[a] = b
            idx += 1
        if previous is not None:
            yield z, previous
    yield 0, groups()


def _packing(loads, capacity, limit):
    """Return a packing into at most limit bins, or None. Loads are per component."""
    if limit < 1 or max(loads) > capacity:
        return None
    if sum(loads) <= capacity:
        return [list(range(len(loads)))]
    order = sorted(range(len(loads)), key=loads.__getitem__, reverse=True)
    bins, remaining = [], []
    for i in order:
        pos = next((j for j, free in enumerate(remaining) if free >= loads[i]), len(bins))
        if pos == len(bins):
            bins.append([])
            remaining.append(capacity)
        bins[pos].append(i)
        remaining[pos] -= loads[i]
    if len(bins) <= limit:
        return bins

    # For each mask minimize (bins opened, load of last bin) lexicographically.
    count = len(loads)
    states = [(1, 0)] + [None]*((1 << count)-1)
    parents = [None]*len(states)
    for mask in range(1, len(states)):
        bits = mask
        while bits:
            bit = bits & -bits
            bits ^= bit
            i = bit.bit_length()-1
            prev = states[mask ^ bit]
            if prev is None:
                continue
            k, used = prev
            opens = used+loads[i] > capacity
            candidate = (k+int(opens), loads[i] if opens else used+loads[i])
            if candidate[0] <= limit and (states[mask] is None or candidate < states[mask]):
                states[mask], parents[mask] = candidate, (i, opens)
    if states[-1] is None:
        return None
    bins = [[]]
    mask = len(states)-1
    while mask:
        i, opens = parents[mask]
        bins[-1].append(i)
        mask ^= 1 << i
        if opens:
            bins.append([])
    return bins


def _weak_matching(group, gain, threshold, cap=None):
    """Maximum number of cheap joins with distinct tails and heads, capped if requested."""
    neighbors = {i: [j for j in group if i != j and gain[i-1][j-1] <= threshold]
                 for i in group}
    tails = [i for i, heads in neighbors.items() if heads]
    if len(tails) <= 1:
        return len(tails)
    if len({j for i in tails for j in neighbors[i]}) == 1:
        return 1
    if cap is not None and cap <= 2:
        return cap
    owner = {}
    for start in tails:
        # Find an augmenting path iteratively, including for large groups.
        pending, seen, pred = [start], {start}, {}
        end = None
        while pending and end is None:
            i = pending.pop()
            for j in neighbors[i]:
                if j in pred:
                    continue
                pred[j] = i
                if j not in owner:
                    end = j
                    break
                nxt = owner[j]
                if nxt not in seen:
                    seen.add(nxt)
                    pending.append(nxt)
        if end is not None:
            reverse = {i:j for j,i in owner.items()}
            while end is not None:
                i = pred[end]
                owner[end] = i
                end = reverse.get(i)
            if cap is not None and len(owner) >= cap:
                return cap
    return len(owner)


def _plans(cost, demand, limit):
    n = len(demand)
    if n < 2:
        return []
    saving = [[cost[i+1][0]+cost[0][j+1]-cost[i+1][j+1] for j in range(n)] for i in range(n)]
    floor = min(saving[i][j] for i in range(n) for j in range(n) if i != j)
    gain = [[v-floor for v in row] for row in saving]
    plans = []
    for z, groups in _threshold_groups(gain):
        if len(groups) == 1 or (floor < 0 and len(groups) < limit):
            continue
        blocks = []
        for group in groups:
            side_size = max(len(group), n-len(group))
            cap = max(2, (n-side_size)//24+1) if limit == 1 else 2
            weak = _weak_matching(group, gain, (n-1)*z, cap) if z else 0
            if weak <= 1:
                blocks.append(group)
            else:
                blocks.extend([i] for i in group)
                if limit == 1 and weak < cap and 2*weak < n:
                    width = 2*weak
                    h = width+3
                    work = comb(n,width) * (1 << (side_size+12*h)) * comb(2*n+h,h)**2
                    if work < 1 << n:
                        plans.append(((work-1).bit_length(), z, groups, [], floor,
                                      (group,width)))
        largest = max(map(len, blocks))
        exponent = largest if not z and limit == 1 else max(largest, len(blocks))
        if exponent < n:
            plans.append((exponent, z, groups, blocks, floor, None))
    return sorted(plans, key=lambda entry: entry[:2])


def _independent(cost, groups, packing, product):
    paths = []
    for group in groups:
        labels = [0, *group]
        local = [[cost[i][j] for j in labels] for i in labels]
        _, answer = solve(local, [0]*len(group), 0, 1, product=product)
        paths.append([labels[v] for v in answer[0][1:-1]])
    routes = [[0, *(v for i in bucket for v in paths[i]), 0] for bucket in packing]
    return sum(cost[i][j] for path in routes for i,j in zip(path,path[1:])), routes


def solve(cost, demand, capacity, max_routes=None, *, stats=None, product=None):
    limit = fleet_limit(cost, demand, capacity, max_routes)
    n = len(demand)
    if stats is not None:
        stats.update(branch='fallback', exponent=n)
    if not n or not limit or max(demand) > capacity or sum(demand) > limit*capacity:
        return list_solve(cost, demand, capacity, limit, product=product)
    min_routes = max(1, (sum(demand)+capacity-1)//capacity if capacity else 1)
    for exponent, z, groups, blocks, floor, crossing in _plans(cost, demand, limit):
        loads = [sum(demand[i-1] for i in group) for group in groups]
        packing = _packing(loads, capacity, min_routes if floor > 0 else limit)
        if packing is None:
            continue
        if floor < 0:
            while len(packing) < limit:
                bucket = next(bucket for bucket in packing if len(bucket) > 1)
                packing.append([bucket.pop()])
        if crossing is not None:
            from cvrp_cut_paths import solve_with_crossing_limit
            side, width = crossing
            if stats is not None:
                stats.update(branch='crossings', exponent=exponent, side=side, crossings=width)
            return solve_with_crossing_limit(cost, demand, capacity, side, width, limit)
        if stats is not None:
            stats.update(branch='bounded' if z else 'independent', exponent=exponent,
                         floor=floor, width=z, blocks=blocks)
        if not z:
            return _independent(cost, groups, packing, product)
        return _restricted(cost, demand, capacity, blocks, limit)
    if limit == 1:
        from atsp_three_segments import solve_rotating
        val, tour = solve_rotating(cost, product=product)
        return val, [tour]
    return list_solve(cost, demand, capacity, limit, product=product)


==> anc/cvrp_slack.py <==
"""Deterministic O*(2^n) exact single-depot CVRP with identical vehicles.

Inputs follow cvrp_v3.solve. All numerical data are nonnegative binary integers.
The count b in each table is the exact number of nonempty routes.
"""
from itertools import groupby
from operator import itemgetter

from cvrp_v3 import _Solver, vertices


def slack_cutoff(total_slack, routes):
    """Round nonnegative total slack down with error at most total_slack/routes."""
    precision = (routes - 1).bit_length()
    shift = max(0, total_slack.bit_length() - 1 - precision)
    return (total_slack >> shift) << shift


def _shared_paths(data, previous, routes, minimum_load, targets, result, last_route):
    """Extend every eligible source, retaining only states below queried targets."""
    # A path starts from a source of load at least minimum_load. Adding
    # customers can only increase load. Trace the needed target submasks down.
    needed = bytearray(data.size)
    queried = bytearray(data.size)
    for _, mask in targets:
        needed[mask] = queried[mask] = 1
    cost = data.cost
    for size in range(data.n, routes, -1):
        for mask in data.levels[size]:
            if needed[mask]:
                for j in vertices(mask):
                    before = mask ^ (1 << j)
                    if data.load[before] >= minimum_load:
                        needed[before] = 1

    # A finite entry stores the endpoint, cost including the source, and
    # source mask. Mask indexing gives deterministic table access.
    paths = [()] * data.size
    for size in range(routes, data.n + 1):
        for mask in data.levels[size]:
            if not needed[mask]:
                continue
            entries = []
            for j in vertices(mask):
                before = mask ^ (1 << j)
                best, source = data.infinity, 0
                if previous[before] < data.infinity and data.load[before] >= minimum_load:
                    best = previous[before] + cost[0][j + 1]
                    source = before
                for i, value, origin in paths[before]:
                    step = value + cost[i + 1][j + 1]
                    if step < best:
                        best, source = step, origin
                if best < data.infinity:
                    entries.append((j, best, source))
            if entries:
                paths[mask] = entries
                if queried[mask]:
                    value, source = min((v + cost[j + 1][0], c) for j, v, c in entries)
                    result[mask] = value
                    last_route[mask] = mask ^ source


def exact_layer(data, previous, routes):
    """Return costs and last-route masks for exactly routes >= 2 vehicles."""
    targets = []
    for size in range(routes, data.n + 1):
        for mask in data.levels[size]:
            slack = routes * data.capacity - data.load[mask]
            if slack >= 0:
                targets.append((slack_cutoff(slack, routes), mask))
    result = [data.infinity] * data.size
    last_route = [0] * data.size
    targets.sort()
    for cutoff, group in groupby(targets, key=itemgetter(0)):
        minimum_load = (routes - 1) * data.capacity - cutoff
        _shared_paths(data, previous, routes, minimum_load, group, result, last_route)
    return result, last_route


def fleet_limit(cost, demand, capacity, max_routes):
    """Validate a routing instance and return the effective fleet limit."""
    n = len(demand)
    if len(cost) != n + 1 or any(len(row) != n + 1 for row in cost):
        raise ValueError("cost must be an (n+1) by (n+1) matrix")
    if any(not isinstance(x, int) or x < 0 for row in cost for x in row):
        raise ValueError("costs must be nonnegative integers")
    if any(not isinstance(x, int) or x < 0 for x in [*demand, capacity]):
        raise ValueError("demands and capacity must be nonnegative integers")
    if max_routes is not None and (not isinstance(max_routes, int) or max_routes < 0):
        raise ValueError("max_routes must be a nonnegative integer or None")
    return min(max_routes, n) if max_routes is not None else n


def solve(cost, demand, capacity, max_routes=None):
    """Return (optimal cost, depot-to-depot tours), or (None, []) if infeasible."""
    n = len(demand)
    limit = fleet_limit(cost, demand, capacity, max_routes)
    if n == 0:
        return 0, []
    if limit == 0 or any(q > capacity for q in demand) or sum(demand) > limit * capacity:
        return None, []
    data = _Solver(cost, demand, capacity)
    previous = data.tour
    optimum, count = previous[data.full], 1
    history = [None] * (limit + 1)
    for b in range(2, limit + 1):
        previous, history[b] = exact_layer(data, previous, b)
        if previous[data.full] < optimum:
            optimum, count = previous[data.full], b
    if optimum == data.infinity:
        return None, []
    routes = []
    mask = data.full
    for b in range(count, 1, -1):
        last = history[b][mask]
        routes.append(data.restore_tour(last))
        mask ^= last
    routes.append(data.restore_tour(mask))
    return optimum, routes


if __name__ == "__main__":
    import json
    import sys

    best, tours = solve(**json.load(sys.stdin))
    print(json.dumps({"cost": best, "routes": tours}))


==> anc/cvrp_v3.py <==
"""Exact directed CVRP with binary integer data. Depot index 0.

solve(cost, demand, capacity, max_routes=None) returns (cost, routes), with
depot indices at both ends of each route, or (None, []) if infeasible.
The command-line interface accepts a JSON object with the same argument names.
"""
from bisect import bisect_right
from itertools import combinations
from math import comb, isqrt


def vertices(mask):
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - 1
        mask ^= bit


def subsets(mask, k):
    bits = [1 << j for j in vertices(mask)]
    for group in combinations(bits, k):
        yield sum(group)


def path_table(cost, levels, infinity):
    size = 1 << (len(cost) - 1)
    table = [[infinity] * size for _ in cost[1:]]
    for j in range(len(table)):
        table[j][1 << j] = cost[0][j + 1]
    for level in levels[2:]:
        for mask in level:
            for j in vertices(mask):
                previous = mask ^ (1 << j)
                table[j][mask] = min(table[i][previous] + cost[i + 1][j + 1]
                                     for i in vertices(previous))
    return table


def route_cover(n, t):
    """Greedy covering of all t-sets by 3t-sets, without storing incidences."""
    full = (1 << n) - 1
    m = 3 * t
    candidates = list(subsets(full, m))
    gains = [0] * (1 << n)
    for pool in candidates:
        gains[pool] = comb(m, t)
    seen = bytearray(1 << n)
    missing = comb(n, t)
    cover = []
    while missing:
        pool = max(candidates, key=gains.__getitem__)
        cover.append(pool)
        for route in subsets(pool, t):
            if seen[route]:
                continue
            seen[route] = 1
            missing -= 1
            for extra in subsets(full ^ route, m - t):
                gains[route | extra] -= 1
    return cover


class _Solver:
    def __init__(self, cost, demand, capacity, *, infinity=None):
        self.cost = cost
        self.n = len(demand)
        self.size = 1 << self.n
        self.full = self.size - 1
        self.capacity = capacity
        self.infinity = infinity if infinity is not None else (2 * self.n + 1) * max(map(max, cost)) + 1
        self.covers = {}
        self.levels = [list(subsets(self.full, k)) for k in range(self.n + 1)]
        self.load = [0] * self.size
        for mask in range(1, self.size):
            bit = mask & -mask
            self.load[mask] = self.load[mask ^ bit] + demand[bit.bit_length() - 1]

        self.forward = path_table(cost, self.levels, self.infinity)
        self.reverse = path_table(list(zip(*cost)), self.levels, self.infinity)
        self.tour = [self.infinity] * self.size
        for mask in range(1, self.size):
            if self.load[mask] <= capacity:
                self.tour[mask] = min(self.forward[j][mask] + cost[j + 1][0]
                                      for j in vertices(mask))

        self.feasible = [[m for m in level if self.tour[m] < self.infinity]
                         for level in self.levels]

    def direct(self, s, t, previous, result, choice):
        for target in self.levels[s]:
            for route in subsets(target, t):
                value = previous[target ^ route] + self.tour[route]
                if value < result[target]:
                    result[target], choice[target] = value, route

    def short(self, s, t, previous, result, choice):
        def work(d):
            p = s - d
            return comb(self.n, p) * (comb(p, t - d) + comb(self.n - p, d))

        d = min(range(t + 1), key=work)
        if d in (0, t):
            self.direct(s, t, previous, result, choice)
            return

        for left in self.levels[s - d]:
            entries = [[] for _ in range(self.n)]
            for head in subsets(left, t - d):
                base = previous[left ^ head]
                if base == self.infinity or self.load[head] > self.capacity:
                    continue
                for i in vertices(head):
                    entries[i].append((self.load[head], base + self.forward[i][head], head))
            indexes = []
            for i, items in enumerate(entries):
                if not items:
                    continue
                items.sort()
                loads, minima = [], []
                best = (self.infinity, 0)
                for load, value, head in items:
                    best = min(best, (value, head))
                    loads.append(load)
                    minima.append(best)
                indexes.append((i, loads, minima))
            for tail in subsets(self.full ^ left, d):
                target = left | tail
                for i, loads, minima in indexes:
                    k = bisect_right(loads, self.capacity - self.load[tail]) - 1
                    if k < 0:
                        continue
                    base, head = minima[k]
                    close = min(self.cost[i + 1][j + 1] + self.reverse[j][tail]
                                for j in vertices(tail))
                    if base + close < result[target]:
                        result[target], choice[target] = base + close, head | tail

    def propagate(self, seeds, c, s, targets, previous, result, choice):
        """A multi-source Held--Karp pass without an open-route load label."""
        values = [[self.infinity] * self.size for _ in range(self.n)]
        origins = [[0] * self.size for _ in range(self.n)]
        for seed in seeds:
            for j in vertices(self.full ^ seed):
                mask = seed | (1 << j)
                values[j][mask] = previous[seed] + self.cost[0][j + 1]
                origins[j][mask] = seed  # unique seed for this initial (mask, j)
        for k in range(c + 2, s + 1):
            for mask in self.levels[k]:
                for j in vertices(mask):
                    before = mask ^ (1 << j)
                    for i in vertices(before):
                        value = values[i][before] + self.cost[i + 1][j + 1]
                        if value < values[j][mask]:
                            values[j][mask] = value
                            origins[j][mask] = origins[i][before]
        for target in targets:
            for j in vertices(target):
                value = values[j][target] + self.cost[j + 1][0]
                if value < result[target]:
                    result[target] = value
                    choice[target] = target ^ origins[j][target]

    def long(self, s, t, previous, result, choice):
        c = s - t
        seeds = sorted((m for m in self.levels[c] if previous[m] < self.infinity),
                       key=self.load.__getitem__, reverse=True)
        if not seeds:
            return
        targets = self.levels[s]
        count = len(seeds)
        blocks = max(1, isqrt(count * len(targets) // self.size))
        width = (count + blocks - 1) // blocks
        batches = [[] for _ in range(count // width + 1)]
        negloads = [-self.load[m] for m in seeds]
        for target in targets:
            eligible = bisect_right(negloads, self.capacity - self.load[target])
            block = eligible // width
            boundary = block * width
            if boundary:
                batches[block].append(target)
            for seed in seeds[boundary:eligible]:
                if (seed & target) == seed:
                    route = target ^ seed
                    value = previous[seed] + self.tour[route]
                    if value < result[target]:
                        result[target], choice[target] = value, route
        for block, batch in enumerate(batches):
            if batch:
                self.propagate(seeds[:block * width], c, s, batch,
                               previous, result, choice)

    def covered(self, s, t, previous, result, choice):
        if t not in self.covers:
            self.covers[t] = route_cover(self.n, t)
        for pool in self.covers[t]:
            members = list(vertices(pool))
            nodes = [0] + [i + 1 for i in members]
            local = _Solver([[self.cost[i][j] for j in nodes] for i in nodes],
                            [self.load[1 << i] for i in members], self.capacity,
                            infinity=self.infinity)
            expand = [0] * local.size
            for mask in range(1, local.size):
                bit = mask & -mask
                expand[mask] = expand[mask ^ bit] | (1 << members[bit.bit_length() - 1])
            outside = self.full ^ pool
            for k in range(max(0, s - local.n), min(s - t, self.n - local.n) + 1):
                for fixed in subsets(outside, k):
                    seed_cost = [previous[fixed | inner] for inner in expand]
                    values = [self.infinity] * local.size
                    routes = [0] * local.size
                    local.long(s - k, t, seed_cost, values, routes)
                    for target in local.levels[s - k]:
                        original = fixed | expand[target]
                        if values[target] < result[original]:
                            result[original] = values[target]
                            choice[original] = expand[routes[target]]

    def layer(self, s, t, previous, result, choice):
        if 930 * t <= 269 * self.n:
            self.short(s, t, previous, result, choice)
        elif 3 * t < self.n:
            self.covered(s, t, previous, result, choice)
        else:
            self.long(s, t, previous, result, choice)

    def restore_tour(self, mask):
        j = min(vertices(mask), key=lambda i: self.forward[i][mask] + self.cost[i + 1][0])
        backward = []
        while mask:
            backward.append(j + 1)
            mask ^= 1 << j
            if mask:
                j = min(vertices(mask),
                        key=lambda i: self.forward[i][mask] + self.cost[i + 1][j + 1])
        return [0, *reversed(backward), 0]

    def run(self, limit):
        unlimited = limit >= self.n
        previous = [self.infinity] * self.size
        previous[0] = 0
        history = []
        for _ in range(1 if unlimited else limit):
            result = previous if unlimited else [self.infinity] * self.size
            result[0] = 0
            choice = [0] * self.size
            for s in range(1, self.n + 1):
                for target in self.levels[s]:
                    result[target], choice[target] = self.tour[target], target
                # In a multi-route optimum a shortest route has at most s//2 clients.
                for t in range(1, s // 2 + 1):
                    if not self.feasible[t]:
                        continue
                    if len(self.feasible[t]) * comb(self.n - t, s - t) <= self.n * self.size:
                        for route in self.feasible[t]:
                            for seed in subsets(self.full ^ route, s - t):
                                target = seed | route
                                value = previous[seed] + self.tour[route]
                                if value < result[target]:
                                    result[target], choice[target] = value, route
                    else:
                        self.layer(s, t, previous, result, choice)
            previous = result
            history.append(choice)
        if previous[self.full] == self.infinity:
            return None, []
        mask, layer, routes = self.full, len(history) - 1, []
        while mask:
            route = history[layer][mask]
            routes.append(self.restore_tour(route))
            mask ^= route
            if not unlimited:
                layer -= 1
        return previous[self.full], routes


def solve(cost, demand, capacity, max_routes=None):
    n = len(demand)
    if len(cost) != n + 1 or any(len(row) != n + 1 for row in cost):
        raise ValueError("cost must be an (n+1) by (n+1) matrix")
    if any(not isinstance(x, int) or x < 0 for row in cost for x in row):
        raise ValueError("costs must be nonnegative integers")
    if any(not isinstance(x, int) or x < 0 for x in [*demand, capacity]):
        raise ValueError("demands and capacity must be nonnegative integers")
    if max_routes is not None and (not isinstance(max_routes, int) or max_routes < 0):
        raise ValueError("max_routes must be a nonnegative integer or None")
    if n == 0:
        return 0, []
    if max_routes == 0 or any(q > capacity for q in demand):
        return None, []
    return _Solver(cost, demand, capacity).run(n if max_routes is None else min(n, max_routes))


if __name__ == "__main__":
    import json
    import sys
    optimum, tours = solve(**json.load(sys.stdin))
    print(json.dumps({"cost": optimum, "routes": tours}))


==> anc/verification-output.txt <==
python3 -B verify_cvrp_v3.py
Exact integer certificate: all new bases < 2.70172 < 2.7072.
Full solver vs exhaustive or known optimum: 170
Individual kernel/target comparisons: 17634
Restricted-pool target comparisons: 2864
Dense directed 14-customer instance: exact cost 0 and fleet verified.
P-n16-k8: cost 450 and reconstructed tours verified.

python3 -B verify_extensions.py
Interval ordered-source layers with load windows: 2952 comparisons agree (566 shared propagations).
Split evaluation with load windows: 2190 comparisons agree.
Covering-family restriction with load windows: 815 comparisons agree.
Split evaluation with two capacity constraints: 2230 comparisons agree.
Orthant grouping with two or three resources: 6390 full-layer and 1360 covering-family target comparisons agree.
Combination step of the split-only bound vs exhaustive enumeration: 54 cases agree (17 infeasible).
Fleet sizes: 44 checks agree (10 infeasible); optional customers: 8; cardinality bounds: 8 (2 infeasible).
Solver with the shortcut disabled vs partition recurrence: 11 runs agree on all 33792 table entries (2 runs infeasible for the full customer set).
  split evaluation with 0 < d < t: 173 layers, 119 with a finite source.
  split evaluation with d = 0 or d = t: 270 layers, 152 with a finite source.
  covering-family procedure: 73 layers, 47 with a finite source.
  ordered-source procedure: 113 layers, 78 with a finite source.
Tightness counts: the layer t <= tau n, s = (n+t)/2 costs at least theta_1^n/n^2 for all 393 values of n tested.

python3 -B verify_route_count.py
Cover parameters checked: 286
Two-route target values checked: 11520
Whole-instance values and routes checked: 254

python3 -B verify_slack.py
Exact cutoff inequalities checked: 132096
Exact-count table entries and witnesses checked: 119632
Full solutions checked, including P-n16-k8: 283

python3 -B verify_load_split.py
Routing optima checked; instances using split: (100, 40)
Individually constrained ATSP endpoint queries verified: 44

python3 -B verify_three_segments.py
matrix products and weighted triangles 76
role joins against exhaustive assignments 640
CVRP objective and reconstruction checks 32
savings and packing checks 107 noisy family exponent 215 vertices 324
TSP and hard-rotation objective checks 93 easy joins observed 50
complete Boolean charts 9 balanced six-label partitions 90
padding, integral tours and fractional certificate checks 60

python3 -B verify_fleet.py
Empty listed fleet: two boundary checks passed.
Restricted-pool 10-customer listed fleet: exact zero-cost routes recovered.
Ordered heterogeneous fleets vs permutations with weak cuts: 72 checks passed.


==> anc/verify_benchmarks.py <==
"""Reproduce the public-instance table using the accompanying COIN-OR data."""
from math import isqrt
from pathlib import Path

from cvrp_load_split import solve as load_split
from cvrp_slack import solve as slack


def read_instance(path):
    headers = {}
    sections = {}
    section = None
    for raw_line in path.read_text().splitlines():
        line = raw_line.strip()
        if line == "EOF":
            break
        if line.endswith("_SECTION"):
            section = line
            sections[section] = []
        elif section and line:
            sections[section].append([int(x) for x in line.split()])
        elif ":" in line:
            key, value = line.split(":", 1)
            headers[key.strip()] = value.strip()
    n = int(headers["DIMENSION"])
    demand = dict(sections["DEMAND_SECTION"])
    assert sections["DEPOT_SECTION"] == [[1], [-1]] and demand[1] == 0
    assert sorted(demand) == list(range(1, n + 1))
    costs = [[0] * n for _ in range(n)]
    if headers["EDGE_WEIGHT_TYPE"] == "EUC_2D":
        points = {i: (x, y) for i, x, y in sections["NODE_COORD_SECTION"]}
        for i in range(n):
            x, y = points[i + 1]
            for j in range(i):
                u, v = points[j + 1]
                squared = (x - u) ** 2 + (y - v) ** 2
                costs[i][j] = costs[j][i] = (isqrt(4 * squared) + 1) // 2
    else:
        assert headers["EDGE_WEIGHT_TYPE"] == "EXPLICIT"
        assert headers["EDGE_WEIGHT_FORMAT"] == "LOWER_ROW"
        weights = [w for row in sections["EDGE_WEIGHT_SECTION"] for w in row]
        assert len(weights) == n * (n - 1) // 2
        values = iter(weights)
        for i in range(n):
            for j in range(i):
                costs[i][j] = costs[j][i] = next(values)
    return costs, [demand[i] for i in range(2, n + 1)], int(headers["CAPACITY"])


if __name__ == "__main__":
    cases = [
        ("P-n16-k8", 8, 450, load_split),
        ("P-n19-k2", 2, 212, slack),
        ("E-n13-k4", 4, 247, slack),
    ]
    for name, fleet, published, solver in cases:
        costs, demands, capacity = read_instance(Path(__file__).with_name(name + ".vrp"))
        value, routes = solver(costs, demands, capacity, fleet)
        customers = [i for r in routes for i in r[1:-1]]
        assert sorted(customers) == list(range(1, len(demands) + 1))
        assert len(routes) <= fleet
        assert all(len(r) >= 3 and r[0] == r[-1] == 0 for r in routes)
        assert all(sum(demands[i-1] for i in r[1:-1]) <= capacity for r in routes)
        total = sum(costs[i][j] for r in routes for i, j in zip(r, r[1:]))
        assert value == total == published
        print(f"{name}: {len(routes)} routes, objective {value}, published {published}", flush=True)


==> anc/verify_cost_blocks.py <==
"""Independent checks for contiguous-block contraction and its assignment bound."""
from itertools import permutations
from math import factorial, inf, prod
from random import Random
from unittest.mock import patch

import cvrp_cost_blocks as blocks


def validate(cost, demand, capacity, limit, value, tours):
    if value is None:
        assert tours == []
        return
    assert len(tours) <= limit
    assert all(t[0] == t[-1] == 0 and len(t) >= 3 for t in tours)
    assert sorted(i for t in tours for i in t[1:-1]) == list(range(1, len(demand) + 1))
    assert all(sum(demand[i - 1] for i in t[1:-1]) <= capacity for t in tours)
    assert sum(cost[u][v] for t in tours for u, v in zip(t, t[1:])) == value


def brute(cost, demand, capacity, limit, groups):
    owner = {i: g for g, group in enumerate(groups) for i in group}
    best = [inf, inf]
    n = len(demand)
    for order in permutations(range(1, n + 1)):
        for cuts in range(1 << (n - 1)):
            if bin(cuts).count("1") + 1 > limit:
                continue
            seen = set()
            violates = False
            load = total = last = 0
            for j, vertex in enumerate(order):
                total += cost[last][vertex]
                load += demand[vertex - 1]
                if load > capacity:
                    break
                group = owner[vertex]
                if not last or owner[last] != group:
                    violates |= group in seen
                    seen.add(group)
                last = vertex
                if cuts >> j & 1 or j == n - 1:
                    total += cost[last][0]
                    last = load = 0
            else:
                best[violates] = min(best[violates], total)
    return best


def check_solvers():
    rng = Random(18047)
    count = 0
    for n in range(1, 7):
        for trial in range(15):
            shift = 111 if trial % 7 == 0 else 0
            cost = [[rng.randrange(18) << shift for _ in range(n + 1)] for _ in range(n + 1)]
            demand = [0 if trial % 5 == 0 else rng.randrange(5) for _ in range(n)]
            capacity = 0 if trial % 5 == 0 else rng.randrange(3, 13)
            limit = rng.randrange(1, n + 1)
            shuffled = rng.sample(range(1, n + 1), n)
            m = rng.randint(1, n)
            groups = [shuffled[j::m] for j in range(m)]
            regular, violating = brute(cost, demand, capacity, limit, groups)
            value, tours, bound = blocks.certify(cost, demand, capacity, groups, limit)
            assert value == (None if regular == inf else regular)
            validate(cost, demand, capacity, limit, value, tours)
            for group in groups:
                if value is not None:
                    assert any(set(t[j:j + len(group)]) == set(group)
                               for t in tours for j in range(1, len(t) - len(group)))
            assert bound <= violating
            expected = min(regular, violating)
            value, tours = blocks.solve(cost, demand, capacity, limit)
            assert value == (None if expected == inf else expected)
            validate(cost, demand, capacity, limit, value, tours)
            count += 1
    assert blocks.solve([[7]], [], 0, 0) == (0, [])
    assert blocks.solve([[0, 1], [1, 0]], [0], 0, 0) == (None, [])
    for n in range(1, 7):
        for _ in range(8):
            matrix = [[rng.randrange(-15, 15) for _ in range(n)] for _ in range(n)]
            assert blocks._assignment(matrix) == min(sum(matrix[i][j] for i, j in enumerate(perm))
                                                    for perm in permutations(range(n)))
    return count


def check_square_clusters():
    with patch.object(blocks, 'base_two', side_effect=AssertionError('unexpected full DP')):
        for k in (2, 3, 4, 5):
            n = k * k
            toll = 10**40
            cost = [[toll for _ in range(n + 1)] for _ in range(n + 1)]
            for i in range(1, n + 1):
                cost[i][0] = 0
                for j in range(1, n + 1):
                    if (i - 1) // k == (j - 1) // k:
                        cost[i][j] = 0 if j == i + 1 else 5
            value, routes = blocks.solve(cost, [1] * n, n, 1)
            assert value == k * toll
            validate(cost, [1] * n, n, 1, value, routes)


def profiles(n, least=1):
    if n == 0:
        yield ()
    for j in range(least, n + 1):
        for rest in profiles(n - j, j):
            yield (j,) + rest


def check_counting():
    count = 0
    for n in range(1, 36):
        for sizes in profiles(n):
            m = len(sizes)
            k = max(sizes)
            numerator = factorial(m) * prod(factorial(s) for s in sizes)
            assert numerator * (1 << (n - max(m, k))) <= (n + 1) * factorial(n)
            if 2 * k < n:
                assert numerator * (1 << (n - m)) <= factorial(n)
            count += 1
    return count


if __name__ == '__main__':
    print('Routing instances checked against all permutations and route cuts:', check_solvers())
    check_square_clusters()
    print('Certified square clusters without fallback through n=25.')
    print('Partition size profiles verified:', check_counting())


==> anc/verify_cvrp_v3.py <==
"""Check the bound certificate, individual recurrence kernels, and full routes."""
from itertools import permutations
from random import Random

from cvrp_v3 import _Solver, route_cover, solve, subsets

rng = Random(2781)


def certify_base():
    a, b = 269, 930
    num, den = 67543, 25000   # exact decimal 2.70172
    entropy_den = a**a * (b-a)**(b-a)
    assert 2**(2*b) * b**b * den**(2*b) < num**(2*b) * entropy_den
    assert 2**(2*b-3*a) * b**(2*b) * den**(2*b) < num**(2*b) * entropy_den**2
    assert 729 * den**6 < 2 * num**6
    assert 7**7 * den**7 < 2**10 * num**7
    assert 10 * den**3 < num**3
    assert num * 625 < den * 1692


def brute(cost, demand, capacity, limit):
    n = len(demand)
    if n == 0:
        return 0
    best = None
    # Each solution can be written as a permutation with some gaps cut at the depot.
    for order in permutations(range(1, n + 1)):
        for cuts in range(1 << (n - 1)):
            if bin(cuts).count('1') + 1 > limit:
                continue
            total, load, last = 0, 0, 0
            for k, node in enumerate(order):
                total += cost[last][node]
                load += demand[node - 1]
                if load > capacity:
                    break
                last = node
                if cuts & (1 << k):
                    total += cost[last][0]
                    load, last = 0, 0
            else:
                total += cost[last][0]
                if best is None or total < best:
                    best = total
    return best


def validate(cost, demand, capacity, limit, expected):
    value, routes = solve(cost, demand, capacity, limit)
    assert value == expected, (value, expected, demand, limit)
    if value is None:
        assert not routes
        return
    assert sorted(i for r in routes for i in r[1:-1]) == list(range(1, len(demand) + 1))
    assert limit is None or len(routes) <= limit
    assert all(r[0] == r[-1] == 0 and len(r) >= 3 for r in routes)
    assert all(sum(demand[i - 1] for i in r[1:-1]) <= capacity for r in routes)
    assert sum(cost[i][j] for r in routes for i, j in zip(r, r[1:])) == value


def verify_routes():
    checked = 0
    for n in range(7):
        for trial in range(12):
            scale = 1 << 1200 if trial == 2 else 1
            costs = [[rng.randrange(16) * scale for _ in range(n + 1)] for _ in range(n + 1)]
            demands = [rng.randrange(5) * scale for _ in range(n)]
            capacity = rng.randrange(9) * scale
            for limit in (None, rng.randrange(n + 1)):
                expected = brute(costs, demands, capacity, n if limit is None else limit)
                validate(costs, demands, capacity, limit, expected)
                checked += 1
    # One larger all-zero instance and a binding fleet limit with no feasible cover.
    for q, cap, limit, expected in [([0]*8, 0, 1, 0), ([2]*8, 3, 7, None)]:
        validate([[0]*9 for _ in range(9)], q, cap, limit, expected)
        checked += 1
    return checked


def verify_kernels():
    checked = 0
    for demands, capacity in [([1]*12, 6), ([rng.randrange(9) for _ in range(12)], 16),
                               ([1 << i for i in range(12)], 1700)]:
        n = len(demands)
        costs = [[rng.randrange(50) for _ in range(n+1)] for _ in range(n+1)]
        solver = _Solver(costs, demands, capacity)
        previous = [rng.randrange(40) if rng.randrange(5) else solver.infinity
                    for _ in range(solver.size)]
        for s, t in [(1, 1), (6, 1), (7, 2), (8, 3), (8, 4), (9, 5), (12, 6)]:
            reference = [solver.infinity] * solver.size
            solver.direct(s, t, previous, reference, [0] * solver.size)
            for kernel in (solver.short, solver.long):
                result, choice = [solver.infinity] * solver.size, [0] * solver.size
                kernel(s, t, previous, result, choice)
                for target in solver.levels[s]:
                    assert result[target] == reference[target]
                    if result[target] < solver.infinity:
                        r = choice[target]
                        assert r & target == r and bin(r).count('1') == t
                        assert solver.load[r] <= capacity
                        assert previous[target ^ r] + solver.tour[r] == result[target]
                    checked += 1
    return checked


def verify_pool_layers():
    random = Random(78103)
    checked = 0
    for n, t in [(10, 3), (11, 3), (13, 4)]:
        full = (1 << n) - 1
        cover = route_cover(n, t)
        assert all(bin(u).count('1') == 3*t for u in cover)
        assert all(any(r & u == r for u in cover) for r in subsets(full, t))
        costs = [[random.randrange(1, 200) for _ in range(n+1)] for _ in range(n+1)]
        # Restricted pools can omit every large-cost arc. Keep the global sentinel.
        costs[0][1] = 1 << 130
        demands = [random.randrange(7) for _ in range(n)]
        capacity = sum(sorted(demands)[:t]) + 5
        solver = _Solver(costs, demands, capacity)
        previous = [solver.infinity if random.randrange(4) == 0 else
                    (1 << 128) + random.randrange(1000) for _ in range(1 << n)]
        for s in (t, (n+t)//2, n-1, n):
            reference, result = [[solver.infinity]*solver.size for _ in range(2)]
            witness = [0]*solver.size
            solver.direct(s, t, previous, reference, [0]*solver.size)
            # n=11 additionally tests pools omitting two customers.
            update = solver.covered if n == 11 else solver.layer
            update(s, t, previous, result, witness)
            for target in solver.levels[s]:
                assert reference[target] == result[target]
                if result[target] != solver.infinity:
                    r = witness[target]
                    assert r & target == r and bin(r).count('1') == t
                    assert solver.load[r] <= capacity
                    assert previous[target ^ r] + solver.tour[r] == result[target]
                checked += 1
    return checked


def dense_instance():
    # At n=14 both full-layer kernels are selected on this dense family.
    costs = [[13] * 15 for _ in range(15)]
    for route in ([0,1,2,3,4,5,0], [0,6,7,8,9,10,0], [0,11,12,13,14,0]):
        for i, j in zip(route, route[1:]):
            costs[i][j] = 0
    validate(costs, [1]*14, 6, 3, 0)


def benchmark_instance():
    coords = [(30,40),(37,52),(49,49),(52,64),(31,62),(52,33),(42,41),(52,41),
              (57,58),(62,42),(42,57),(27,68),(43,67),(58,48),(58,27),(37,69)]
    demand = [19,30,16,23,11,31,15,28,8,8,7,14,6,19,11]
    from math import hypot
    costs = [[int(hypot(x-u, y-v)+0.5) for u,v in coords] for x,y in coords]
    validate(costs, demand, 35, 8, 450)


if __name__ == '__main__':
    certify_base()
    print('Exact integer certificate: all new bases < 2.70172 < 2.7072.', flush=True)
    print('Full solver vs exhaustive or known optimum:', verify_routes(), flush=True)
    print('Individual kernel/target comparisons:', verify_kernels(), flush=True)
    print('Restricted-pool target comparisons:', verify_pool_layers(), flush=True)
    dense_instance()
    print('Dense directed 14-customer instance: exact cost 0 and fleet verified.', flush=True)
    benchmark_instance()
    print('P-n16-k8: cost 450 and reconstructed tours verified.', flush=True)


==> anc/verify_extensions.py <==
"""Checks of the extensions in the section on consequences of the route convolution theorem.

Every test compares a procedure with direct evaluation or with exhaustive
enumeration on small instances generated from fixed seeds:

  1. the interval form of the ordered-source procedure, with load windows;
  2. the split evaluation with load windows (range minima);
  3. the covering-family restriction with load windows;
  4. split evaluation with two capacity constraints and orthant grouping with
     two or three constraints, on full and restricted customer sets;
  5. the two-thirds combination behind the split-only bound, with one and
     with two capacity constraints, with and without a fleet limit;
  6. fleet-size by-products, optional customers, and cardinality bounds;
  7. the solver of cvrp_v3.py with its direct-enumeration shortcut disabled,
     so that every layer is computed by the split evaluation, the
     covering-family procedure, or the ordered-source procedure;
  8. the counts behind the tightness proposition for the algorithm.

The procedures are written for clarity, not speed. Only the standard library
and the helper functions of cvrp_v3.py are used.
"""
from bisect import bisect_left, bisect_right
from collections import Counter, defaultdict
from itertools import permutations, product
from math import comb, isqrt, log2
from random import Random

from cvrp_v3 import _Solver, path_table, route_cover, subsets, vertices

INF = 10 ** 400


class Instance:
    def __init__(self, cost, demands):
        self.cost = cost
        self.n = n = len(cost) - 1
        self.size = 1 << n
        self.full = self.size - 1
        self.levels = [list(subsets(self.full, k)) for k in range(n + 1)]
        self.loads = []
        for demand in demands:
            load = [0] * self.size
            for mask in range(1, self.size):
                bit = mask & -mask
                load[mask] = load[mask ^ bit] + demand[bit.bit_length() - 1]
            self.loads.append(load)
        self.load = self.loads[0]
        self.forward = path_table(cost, self.levels, INF)
        self.reverse = path_table(list(zip(*cost)), self.levels, INF)
        self.tour = [INF] * self.size
        for mask in range(1, self.size):
            self.tour[mask] = min(self.forward[j][mask] + cost[j + 1][0] for j in vertices(mask))


def random_instance(rng, n, resources=1, scale=1, choices=(0, 1, 2, 2, 3, 5, 8)):
    cost = [[0 if i == j else scale * rng.randrange(1, 60) for j in range(n + 1)]
            for i in range(n + 1)]
    demands = [[rng.choice(choices) for _ in range(n)] for _ in range(resources)]
    return Instance(cost, demands)


def random_table(rng, inst, scale=1):
    table = [INF if rng.random() < 0.2 else scale * rng.randrange(0, 200) for _ in range(inst.size)]
    return table


def direct(inst, s, t, f, feasible):
    """The layer vector by its definition."""
    result = {}
    for target in inst.levels[s]:
        best = INF
        for route in subsets(target, t):
            if feasible(route) and f[target ^ route] < INF:
                best = min(best, f[target ^ route] + inst.tour[route])
        result[target] = best
    return result


# ---------------------------------------------------------------- ordered sources

def propagate(inst, ground, seeds, value, c, s):
    """The common-source path computation on the customers of `ground`."""
    cost = inst.cost
    table = [[INF] * inst.size for _ in range(inst.n)]
    for source in seeds:
        for j in vertices(ground ^ source):
            mask = source | 1 << j
            candidate = value[source] + cost[0][j + 1]
            if candidate < table[j][mask]:
                table[j][mask] = candidate
    for k in range(c + 2, s + 1):
        for mask in (inst.levels[k] if ground == inst.full else subsets(ground, k)):
            for j in vertices(mask):
                previous = mask ^ (1 << j)
                table[j][mask] = min(table[i][previous] + cost[i + 1][j + 1]
                                     for i in vertices(previous))
    return {target: min(INF, min(table[j][target] + cost[j + 1][0] for j in vertices(target)))
            for target in subsets(ground, s)}


def ordered_window(inst, ground, outside, s, t, f, low, high, width, stats):
    """Layer on `ground` with the outside customers fixed; route load in [low, high]."""
    c = s - t
    load = inst.load
    sources = sorted((m for m in subsets(ground, c) if f[outside | m] < INF),
                     key=lambda m: -load[m])
    keys = [-load[m] for m in sources]
    value = {m: f[outside | m] for m in sources}
    targets = list(subsets(ground, s))
    result = {target: INF for target in targets}
    blocks = [(a, min(a + width, len(sources))) for a in range(0, len(sources), width)]
    groups = {}
    for target in targets:
        first = bisect_left(keys, low - load[target])
        last = bisect_right(keys, high - load[target])
        if first >= last:
            continue
        j1 = -(-first // width)
        j2 = j1 - 1
        while j2 + 1 < len(blocks) and blocks[j2 + 1][1] <= last:
            j2 += 1
        if j2 >= j1:
            inner = range(blocks[j1][0], blocks[j2][1])
            count = j2 - j1 + 1
            p = 1 << (count.bit_length() - 1)
            for start in {j1, j2 - p + 1}:
                groups.setdefault((start, p), []).append(target)
        else:
            inner = range(0)
        outer = [i for i in range(first, last) if i not in inner]
        assert len(outer) < 2 * width
        for i in outer:
            source = sources[i]
            if source & target == source:
                result[target] = min(result[target], value[source] + inst.tour[target ^ source])
    for (start, p), members in groups.items():
        seeds = sources[blocks[start][0]:blocks[start + p - 1][1]]
        stats['runs'] += 1
        shared = propagate(inst, ground, seeds, value, c, s)
        for target in members:
            result[target] = min(result[target], shared[target])
    return result


def rank_ancestors(leaf):
    """Nodes on the leaf-to-root path in a perfect binary tree of ranks."""
    while leaf:
        yield leaf
        leaf //= 2


def prefix_nodes(count, leaf_base):
    """Disjoint dyadic intervals whose union is the first count ranks."""
    # Peel off one aligned interval at a time, starting at the right.
    while count:
        width = count & -count
        yield (leaf_base + count - width) // width
        count -= width


def orthant_layer(inst, ground, outside, s, t, f, capacities, cutoff, stats):
    """Group finite sources by dyadic boxes in the coordinate rank orders."""
    result = dict.fromkeys(subsets(ground, s), INF)
    values = {c: f[outside | c] for c in subsets(ground, s - t) if f[outside | c] < INF}
    if not values:
        return result
    if cutoff is None:
        gamma = 1 << bin(ground).count('1')
        cutoff = min(len(values), 1 + isqrt((gamma * len(values) - 1) // len(result)))
    leaf_base = 1 << (len(values) - 1).bit_length()
    ranks = []
    negative_loads = []
    for loads in inst.loads:
        order = sorted(values, key=lambda c: (-loads[c], c))
        ranks.append({c: i for i, c in enumerate(order)})
        negative_loads.append([-loads[c] for c in order])

    boxes = defaultdict(list)
    for c in values:
        paths = [rank_ancestors(leaf_base + rank[c]) for rank in ranks]
        for box in product(*paths):
            boxes[box].append(c)

    shared_targets = defaultdict(list)
    for target in result:
        intervals = []
        for loads, keys, cap in zip(inst.loads, negative_loads, capacities):
            count = bisect_right(keys, cap - loads[target])
            intervals.append(prefix_nodes(count, leaf_base))
        for box in product(*intervals):
            members = boxes.get(box, ())
            if len(members) > cutoff:
                shared_targets[box].append(target)
                continue
            for c in members:
                if c & target == c:
                    result[target] = min(result[target], values[c] + inst.tour[target ^ c])
                    stats['direct queries'] += 1
    for box, targets in shared_targets.items():
        shared = propagate(inst, ground, boxes[box], values, s - t, s)
        for target in targets:
            result[target] = min(result[target], shared[target])
        stats['propagations'] += 1
    return result


def covered_layer(inst, s, t, evaluate):
    """Restrict the same layer to each pool and each fixed outside set."""
    result = {target: INF for target in inst.levels[s]}
    seen = set()
    for pool in route_cover(inst.n, t):
        rest = inst.full ^ pool
        for extra in range(max(0, s - 3 * t), s - t + 1):
            for outside in subsets(rest, extra):
                local = evaluate(pool, outside, s - extra)
                for target, value in local.items():
                    result[outside | target] = min(result[outside | target], value)
        seen.update(subsets(pool, t))
    assert len(seen) == len(inst.levels[t])
    return result


# ---------------------------------------------------------------- split evaluation

def sparse(values):
    table = [values]
    span = 1
    while 2 * span <= len(values):
        previous = table[-1]
        table.append([min(previous[i], previous[i + span])
                      for i in range(len(values) - 2 * span + 1)])
        span *= 2
    return table


def range_min(table, a, b):
    j = (b - a).bit_length() - 1
    return min(table[j][a], table[j][b - (1 << j)])


def split_window(inst, s, t, d, f, low, high):
    assert 0 < d < t
    load, cost = inst.load, inst.cost
    result = {target: INF for target in inst.levels[s]}
    for left in inst.levels[s - d]:
        lists = {}
        for head in subsets(left, t - d):
            base = f[left ^ head]
            if base < INF:
                for i in vertices(head):
                    lists.setdefault(i, []).append((load[head], base + inst.forward[i][head]))
        tables = {}
        for i, items in lists.items():
            items.sort()
            tables[i] = ([x for x, _ in items], sparse([v for _, v in items]))
        for tail in subsets(inst.full ^ left, d):
            target = left | tail
            for i, (loads, minima) in tables.items():
                a = bisect_left(loads, low - load[tail])
                b = bisect_right(loads, high - load[tail])
                if a < b:
                    close = min(cost[i + 1][j + 1] + inst.reverse[j][tail] for j in vertices(tail))
                    result[target] = min(result[target], range_min(minima, a, b) + close)
    return result


def dominance(entries, queries):
    """Minimum value over the entries (x, y, value) with x <= qx and y <= qy, per query."""
    ys = sorted({y for _, y, _ in entries})
    tree = [INF] * (len(ys) + 1)
    answer = [INF] * len(queries)
    entries = sorted(entries)
    position = 0
    for r in sorted(range(len(queries)), key=lambda r: queries[r][0]):
        qx, qy = queries[r]
        while position < len(entries) and entries[position][0] <= qx:
            _, y, value = entries[position]
            position += 1
            index = bisect_left(ys, y) + 1
            while index <= len(ys):
                if value < tree[index]:
                    tree[index] = value
                index += index & -index
        index = bisect_right(ys, qy)
        while index > 0:
            if tree[index] < answer[r]:
                answer[r] = tree[index]
            index -= index & -index
    return answer


def split_two(inst, s, t, d, f, capacities):
    assert 0 < d < t
    first, second = inst.loads
    cost = inst.cost
    result = {target: INF for target in inst.levels[s]}
    for left in inst.levels[s - d]:
        lists = {}
        for head in subsets(left, t - d):
            base = f[left ^ head]
            if base < INF:
                for i in vertices(head):
                    lists.setdefault(i, []).append(
                        (first[head], second[head], base + inst.forward[i][head]))
        tails = list(subsets(inst.full ^ left, d))
        queries = [(capacities[0] - first[tail], capacities[1] - second[tail]) for tail in tails]
        for i, entries in lists.items():
            for tail, best in zip(tails, dominance(entries, queries)):
                if best < INF:
                    close = min(cost[i + 1][j + 1] + inst.reverse[j][tail] for j in vertices(tail))
                    result[left | tail] = min(result[left | tail], best + close)
    return result


# ---------------------------------------------------------------- whole problems

def exhaustive(inst, customers, feasible, limit):
    """Minimum over all permutations of `customers` and all cuts into at most `limit` routes."""
    cost = inst.cost
    best = INF
    count = len(customers)
    if count == 0:
        return 0
    for order in permutations(customers):
        # table[k][r]: cheapest way to cut the first k customers into r routes
        table = [[INF] * (limit + 1) for _ in range(count + 1)]
        table[0][0] = 0
        for end in range(1, count + 1):
            mask, length = 0, 0
            for start in range(end - 1, -1, -1):
                j = order[start]
                mask |= 1 << j
                if start == end - 1:
                    length = 0
                else:
                    length += cost[j + 1][order[start + 1] + 1]
                if not feasible(mask):
                    continue
                route = cost[0][j + 1] + length + cost[order[end - 1] + 1][0]
                for r in range(1, limit + 1):
                    if table[start][r - 1] < INF:
                        table[end][r] = min(table[end][r], table[start][r - 1] + route)
        best = min(best, min(table[count]))
    return best


def cover_tables(inst, feasible, budgets, limit, sizes=None):
    """F_b(S) for |S| <= limit, removing a route with at most half of the customers."""
    route = [inst.tour[m] if m and feasible(m) else INF for m in range(inst.size)]
    tables = [[INF] * inst.size]
    tables[0][0] = 0
    for b in range(1, budgets + 1):
        current = [INF] * inst.size
        current[0] = 0
        for k in range(1, limit + 1):
            choices = range(1, k // 2 + 1) if sizes is None else sizes(k)
            for target in inst.levels[k]:
                best = route[target] if sizes is None else INF
                for t in choices:
                    for part in subsets(target, t):
                        if route[part] < INF and tables[b - 1][target ^ part] < INF:
                            best = min(best, tables[b - 1][target ^ part] + route[part])
                current[target] = best
        tables.append(current)
    return route, tables


def split_only(inst, feasible, limit):
    n = inst.n
    eta = -(-2 * n // 3)
    budget = min(limit, n)
    route, tables = cover_tables(inst, feasible, budget, eta)
    best = INF
    for part in range(1, inst.size):
        rest = inst.full ^ part
        if bin(rest).count('1') <= eta:
            best = min(best, route[part] + tables[budget - 1][rest])
            if bin(part).count('1') <= eta:
                for b in range(1, budget):
                    best = min(best, tables[b][part] + tables[budget - b][rest])
    return best


# ---------------------------------------------------------------- tests

def check_layers():
    rng = Random(20261124)
    ordered = split = covered = two = runs = 0
    stats = {'runs': 0}
    for trial in range(6):
        n = 8
        scale = 1 if trial % 3 else 2 ** 300
        inst = random_instance(rng, n, scale=scale)
        f = random_table(rng, inst, scale)
        for s, t in ((4, 2), (6, 3), (7, 2), (8, 5), (8, 4), (5, 5)):
            low = rng.randrange(0, 5)
            high = low + rng.randrange(0, 9)
            window = lambda m: low <= inst.load[m] <= high
            expected = direct(inst, s, t, f, window)
            for width in (1, 2, 5):
                got = ordered_window(inst, inst.full, 0, s, t, f, low, high, width, stats)
                assert got == expected, ('ordered', trial, s, t, width)
                ordered += len(expected)
            for d in range(1, t):
                assert split_window(inst, s, t, d, f, low, high) == expected, ('split', trial, s, t, d)
                split += len(expected)
    for trial, (n, t, sizes, width) in enumerate(((8, 2, (2, 4, 5, 7, 8), 3), (10, 3, (6, 9), 12),
                                                   (9, 2, (3, 6, 8), 4), (10, 3, (4, 8), 16))):
        inst = random_instance(rng, n)
        f = random_table(rng, inst)
        for s in sizes:
            low = rng.randrange(0, 4)
            high = low + rng.randrange(2, 9)
            window = lambda m: low <= inst.load[m] <= high
            expected = direct(inst, s, t, f, window)
            got = covered_layer(inst, s, t, lambda pool, outside, rank:
                                ordered_window(inst, pool, outside, rank, t, f, low, high, width, stats))
            assert got == expected, ('covered', n, s, t)
            covered += len(expected)
    for trial in range(5):
        inst = random_instance(rng, 9, resources=2)
        f = random_table(rng, inst)
        capacities = (rng.randrange(4, 14), rng.randrange(4, 14))
        both = lambda m: inst.loads[0][m] <= capacities[0] and inst.loads[1][m] <= capacities[1]
        for s, t in ((5, 3), (7, 4), (9, 3), (6, 2)):
            expected = direct(inst, s, t, f, both)
            for d in range(1, t):
                assert split_two(inst, s, t, d, f, capacities) == expected, ('two', trial, s, t, d)
                two += len(expected)
    return ordered, split, covered, two, stats['runs']


def check_orthant_layers():
    rng = Random(261124)
    stats = Counter()
    for n in (6, 8, 9):
        for dimensions in (2, 3):
            inst = random_instance(rng, n, resources=dimensions)
            f = random_table(rng, inst)
            for s, t in ((2, 1), (n // 2 + 1, 2), (n - 2, 3)):
                totals = [loads[inst.full] for loads in inst.loads]
                for caps in ([0] * dimensions, totals, [rng.randrange(5, 18) for _ in totals]):
                    def feasible(route):
                        return all(loads[route] <= cap for loads, cap in zip(inst.loads, caps))
                    expected = direct(inst, s, t, f, feasible)
                    for cutoff in (1, 4, 16):
                        got = orthant_layer(inst, inst.full, 0, s, t, f, caps, cutoff, stats)
                        assert got == expected, ('orthant', dimensions, n, s, t, caps, cutoff)
                        stats['full targets'] += len(expected)
    assert stats['direct queries'] and stats['propagations']
    for dimensions in (2, 3):
        inst = random_instance(rng, 10, resources=dimensions, scale=2**140)
        f = random_table(rng, inst, scale=2**140)
        caps = [max(loads) // 2 for loads in inst.loads]
        for s in (3, 6, 9):
            for cutoff in (4, None):
                def evaluate(pool, outside, rank):
                    return orthant_layer(inst, pool, outside, rank, 3, f, caps, cutoff, stats)
                expected = direct(inst, s, 3, f, lambda r: all(
                    loads[r] <= cap for loads, cap in zip(inst.loads, caps)))
                assert covered_layer(inst, s, 3, evaluate) == expected
                stats['covered targets'] += len(expected)
    return stats


def check_problems():
    rng = Random(7)
    tally = Counter()
    for trial in range(14):
        n = 4 + trial % 4
        resources = 1 + trial % 2
        inst = random_instance(rng, n, resources=resources)
        capacities = [rng.randrange(6, 14) for _ in range(resources)]
        feasible = lambda m: all(load[m] <= cap for load, cap in zip(inst.loads, capacities))
        everyone = tuple(range(n))
        for limit in (n, max(1, n // 2), 2):
            expected = exhaustive(inst, everyone, feasible, min(limit, n))
            assert split_only(inst, feasible, limit) == expected, ('split-only', trial, limit)
            tally['combination'] += 1
            tally['combination infeasible'] += expected >= INF
    # Capacities that force very short routes, so that an optimal solution has no route with
    # n/3 customers and the combination of two complementary covers is needed.
    for trial in range(6):
        n = 6 + trial % 2
        inst = random_instance(rng, n, choices=(4, 5))
        capacity = 7 if trial < 5 else 10
        feasible = lambda m: inst.load[m] <= capacity
        everyone = tuple(range(n))
        for limit in (n, n - 1):
            expected = exhaustive(inst, everyone, feasible, limit)
            assert split_only(inst, feasible, limit) == expected, ('short routes', trial, limit)
            tally['combination'] += 1
            tally['combination infeasible'] += expected >= INF
    for trial in range(8):
        n = 5 + trial % 2
        inst = random_instance(rng, n)
        capacity = rng.randrange(7, 14)
        feasible = lambda m: inst.load[m] <= capacity
        everyone = tuple(range(n))
        route, tables = cover_tables(inst, feasible, n, n)
        # (a) every fleet size is a by-product
        for b in range(1, n + 1):
            expected = exhaustive(inst, everyone, feasible, b)
            assert tables[b][inst.full] == expected, ('fleet', trial, b)
            tally['fleet'] += 1
            tally['fleet infeasible'] += expected >= INF
        # (c) optional customers with penalties
        penalty = [rng.randrange(0, 90) for _ in range(n)]
        charge = lambda m: sum(penalty[j] for j in vertices(inst.full ^ m))
        by_table = min(tables[n][m] + charge(m) for m in range(inst.size))
        by_hand = min(exhaustive(inst, tuple(vertices(m)), feasible, n) + charge(m)
                      for m in range(inst.size))
        assert by_table == by_hand, ('optional', trial)
        tally['optional'] += 1
        # (d) cardinality bounds, using every admissible route size
        smallest, largest = 2, 3
        bounded = lambda m: feasible(m) and smallest <= bin(m).count('1') <= largest
        _, limited = cover_tables(inst, bounded, n, n,
                                  sizes=lambda k: range(smallest, min(largest, k) + 1))
        expected = exhaustive(inst, everyone, bounded, n)
        assert limited[n][inst.full] == expected, ('cardinality', trial)
        tally['cardinality'] += 1
        tally['cardinality infeasible'] += expected >= INF
    return tally


def run_without_shortcut(kernel, limit, calls):
    """The loop of _Solver.run with every layer sent to the three procedures."""
    n, inf = kernel.n, kernel.infinity
    unlimited = limit >= n
    previous = [inf] * kernel.size
    previous[0] = 0
    for _ in range(1 if unlimited else limit):
        result = previous if unlimited else [inf] * kernel.size
        result[0] = 0
        choice = [0] * kernel.size
        for s in range(1, n + 1):
            for target in kernel.levels[s]:
                result[target], choice[target] = kernel.tour[target], target
            for t in range(1, s // 2 + 1):
                if 930 * t <= 269 * n:
                    work = lambda d: comb(n, s - d) * (comb(s - d, t - d) + comb(n - s + d, d))
                    d = min(range(t + 1), key=work)
                    branch = 'split' if 0 < d < t else 'split by enumeration'
                elif 3 * t < n:
                    branch = 'cover'
                else:
                    branch = 'ordered'
                calls[branch] += 1
                if any(previous[m] < inf for m in kernel.levels[s - t]):
                    calls[branch + ' with finite sources'] += 1
                kernel.layer(s, t, previous, result, choice)
        # every finite entry must be explained by its recorded witness
        base = result if unlimited else previous
        for target in range(1, kernel.size):
            if result[target] < inf:
                route = choice[target]
                assert route and route & target == route and kernel.tour[route] < inf
                assert result[target] == base[target ^ route] + kernel.tour[route]
        previous = result
    return previous


def by_partition(kernel, limit):
    """F_b = F_{b-1} * T by enumeration of all subsets of every customer set."""
    inf, tour = kernel.infinity, kernel.tour
    previous = [inf] * kernel.size
    previous[0] = 0
    for _ in range(min(limit, kernel.n)):
        current = [inf] * kernel.size
        current[0] = 0
        for target in range(1, kernel.size):
            best = inf
            part = target
            while part:
                if tour[part] < inf and previous[target ^ part] < inf:
                    best = min(best, previous[target ^ part] + tour[part])
                part = (part - 1) & target
            current[target] = best
        previous = current
    return previous


def check_solver_without_shortcut():
    rng = Random(13)
    calls = Counter()
    plan = [(10, None), (10, 3), (10, 2), (10, None), (10, 4), (11, None), (11, 3),
            (12, None), (12, 2), (13, 2), (13, None)]
    for trial, (n, limit) in enumerate(plan):
        scale = 2 ** 200 if trial % 4 == 1 else 1
        cost = [[0 if i == j else scale * rng.randrange(1, 80) for j in range(n + 1)]
                for i in range(n + 1)]
        demand = [rng.randrange(0, 9) for _ in range(n)]
        capacity = max(max(demand), sum(demand) // (2 + trial % 3) + 2)
        kernel = _Solver(cost, demand, capacity)
        bound = n if limit is None else limit
        table = run_without_shortcut(kernel, bound, calls)
        reference = by_partition(kernel, bound)
        assert table == reference, ('no shortcut', trial, n, limit)
        calls['runs'] += 1
        calls['entries'] += kernel.size
        calls['infeasible runs'] += table[kernel.full] >= kernel.infinity
    return calls


def check_tightness_counts():
    """The layer t <= tau n, s = (n+t)/2 costs at least theta_1^n / n^2 for every split size."""
    entropy = lambda p: -p * log2(p) - (1 - p) * log2(1 - p)
    log_theta = 1 + entropy(269 / 930) / 2
    checked = 0
    for n in range(8, 401):
        t = 269 * n // 930
        while (n + t) % 2:
            t -= 1
        if t < 1:
            continue
        s = (n + t) // 2
        assert 3 * t <= n and t <= s // 2
        first = [comb(n, s - d) * comb(s - d, t - d) for d in range(t + 1)]
        last = [comb(n, s - d) * comb(n - s + d, d) for d in range(t + 1)]
        assert all(first[d] == last[t - d] for d in range(t + 1))
        assert all(first[d + 1] <= first[d] for d in range(t))
        bound = comb(n, (n + 1) // 2) * comb(n // 2, t // 2)
        assert first[(t + 1) // 2] == bound
        assert min(max(x, y) for x, y in zip(first, last)) >= bound
        assert log2(bound) >= n * log_theta - 2 * log2(n)
        checked += 1
    return checked


def main():
    ordered, split, covered, two, runs = check_layers()
    print(f'Interval ordered-source layers with load windows: {ordered} comparisons agree '
          f'({runs} shared propagations).')
    print(f'Split evaluation with load windows: {split} comparisons agree.')
    print(f'Covering-family restriction with load windows: {covered} comparisons agree.')
    print(f'Split evaluation with two capacity constraints: {two} comparisons agree.')
    resources = check_orthant_layers()
    print(f"Orthant grouping with two or three resources: {resources['full targets']} full-layer "
          f"and {resources['covered targets']} covering-family target comparisons agree.")
    tally = check_problems()
    print(f"Combination step of the split-only bound vs exhaustive enumeration: "
          f"{tally['combination']} cases agree ({tally['combination infeasible']} infeasible).")
    print(f"Fleet sizes: {tally['fleet']} checks agree ({tally['fleet infeasible']} infeasible); "
          f"optional customers: {tally['optional']}; cardinality bounds: {tally['cardinality']} "
          f"({tally['cardinality infeasible']} infeasible).")
    calls = check_solver_without_shortcut()
    print(f"Solver with the shortcut disabled vs partition recurrence: {calls['runs']} runs agree "
          f"on all {calls['entries']} table entries ({calls['infeasible runs']} runs infeasible "
          f"for the full customer set).")
    for key, name in (('split', 'split evaluation with 0 < d < t'),
                      ('split by enumeration', 'split evaluation with d = 0 or d = t'),
                      ('cover', 'covering-family procedure'), ('ordered', 'ordered-source procedure')):
        print(f"  {name}: {calls[key]} layers, {calls[key + ' with finite sources']} with a finite source.")
    print(f'Tightness counts: the layer t <= tau n, s = (n+t)/2 costs at least theta_1^n/n^2 '
          f'for all {check_tightness_counts()} values of n tested.')


if __name__ == '__main__':
    main()


==> anc/verify_fleet.py <==
"""Independent checks of the ordered-vehicle corollary using the route-size procedures."""
from itertools import combinations_with_replacement, permutations
from random import Random

from cvrp_v3 import _Solver


def ordered_fleet(matrices, demand, capacities):
    if not matrices:
        return (None, []) if demand else (0, [])
    largest = max(max(row) for matrix in matrices for row in matrix)
    n = len(demand)
    size = 1 << n
    infinity = (2 * n + 1) * largest + 1
    previous = [infinity] * size
    previous[0] = 0
    history = []
    for cost, capacity in zip(matrices, capacities):
        kernel = _Solver(cost, demand, capacity, infinity=infinity)
        result = previous[:]
        choices = [0] * size
        for s in range(1, n + 1):
            for t in range(1, s + 1):
                kernel.layer(s, t, previous, result, choices)
        history.append((choices, kernel))
        previous = result
    mask = size - 1
    if previous[mask] == infinity:
        return None, []
    routes = []
    for choices, kernel in reversed(history):
        last = choices[mask]
        routes.append(kernel.restore_tour(last) if last else [])
        mask ^= last
    assert mask == 0
    return previous[-1], list(reversed(routes))


def by_permutations(matrices, demand, capacities):
    if not matrices:
        return None if demand else 0
    # Vehicle order is fixed. Weak cuts permit idle vehicles anywhere in the list.
    best = None
    n = len(demand)
    for seq in permutations(range(1, n + 1)):
        for inner in combinations_with_replacement(range(n + 1), len(matrices) - 1):
            ends = (0, *inner, n)
            value = 0
            for k, (left, right) in enumerate(zip(ends, ends[1:])):
                part = seq[left:right]
                if sum(demand[j - 1] for j in part) > capacities[k]:
                    break
                if part:
                    value += sum(matrices[k][i][j] for i, j in zip((0,) + part, part + (0,)))
            else:
                if best is None or value < best:
                    best = value
    return best


def check_restricted_fleet():
    n = 10
    expected = [[0, 1, 2, 3, 4, 5, 6, 7, 0], [0, 8, 9, 10, 0]]
    matrices = []
    for route in expected:
        cost = [[37] * (n + 1) for _ in range(n + 1)]
        for source, target in zip(route, route[1:]):
            cost[source][target] = 0
        matrices.append(cost)
    optimum, routes = ordered_fleet(matrices, [1] * n, [7, 3])
    assert optimum == 0 and routes == expected


def main():
    rng = Random(1771)
    count = 0
    for n in range(1, 7):
        for trial in range(12):
            m = 1 + trial % 3
            capacities = [rng.randrange(1, 14) for _ in range(m)]
            demand = [rng.randrange(6) for _ in range(n)]
            costs = [[[rng.randrange(1 + 8*k, 20 + 8*k) for _ in range(n + 1)]
                      for _ in range(n + 1)] for k in range(m)]
            value, routes = ordered_fleet(costs, demand, capacities)
            assert value == by_permutations(costs, demand, capacities)
            if value is not None:
                assert len(routes) == m
                assert sorted(j for r in routes for j in r[1:-1]) == list(range(1, n + 1))
                assert all(sum(demand[j - 1] for j in r[1:-1]) <= cap
                           for r, cap in zip(routes, capacities))
                assert all(not r or r[0] == r[-1] == 0 for r in routes)
                assert value == sum(c[i][j] for r, c in zip(routes, costs)
                                    for i, j in zip(r, r[1:]))
            count += 1
    for demand, expected in (([], 0), ([0], None)):
        assert ordered_fleet([], demand, []) == (expected, [])
        assert by_permutations([], demand, []) == expected
    print("Empty listed fleet: two boundary checks passed.")
    check_restricted_fleet()
    print('Restricted-pool 10-customer listed fleet: exact zero-cost routes recovered.')
    print(f'Ordered heterogeneous fleets vs permutations with weak cuts: {count} checks passed.')


if __name__ == '__main__':
    main()


==> anc/verify_load_split.py <==
"""Check the load split and the reduction from ATSP to many full short routes."""
from itertools import permutations
from random import Random
from unittest.mock import patch

import cvrp_load_split as split
from cvrp_slack import solve as reference
from verify_cost_blocks import validate
from verify_cvrp_v3 import brute


def check_split():
    rng = Random(772051)
    checked = 0
    assert 3**631 > 2**1000
    # Exhaustively compare family counts with the selector for small load profiles.
    from itertools import combinations_with_replacement
    for n in range(2, 11):
        for load in combinations_with_replacement(range(4), n):
            a, extras = split._choose_split(load, 3)
            assert a >= 369 * sum(load) // 3000
            feasible = []
            for b in range(1, n // 2 + 1):
                r = n - b
                room = 3*b - sum(load[r:])
                masks = [mask for mask in range(1 << r)
                         if sum(q for i, q in enumerate(load[:r]) if mask >> i & 1) <= room]
                if len(masks) <= 1 << (r-b):
                    feasible.append(b)
                    if b == a:
                        assert masks == extras
            assert a == max(feasible, default=0)
    with patch.object(split, 'subset_tables', wraps=split.subset_tables) as tables:
        for n in range(7):
            for trial in range(12):
                q = 10 if trial else 0
                demand = [rng.randrange(11) if trial % 2 else q for _ in range(n)]
                limit = rng.randrange(n + 1) if trial % 3 else n
                costs = [[rng.randrange(90) << (120 if trial == 3 else 0) for _ in range(n + 1)]
                         for _ in range(n + 1)]
                optimum, routes = split.solve(costs, demand, q, limit)
                assert optimum == brute(costs, demand, q, limit)
                validate(costs, demand, q, limit, optimum, routes)
                checked += 1
        for t in range(16):
            n = rng.randrange(9, 13)
            q = 100
            demand = [rng.randint(30, 70) for _ in range(n)]
            if t % 4 == 0:
                demand[:3] = [0, 0, 0]
            limit = n if t % 3 == 0 else (sum(demand) + q - 1) // q
            costs = [[rng.randrange(120) for _ in range(n + 1)] for _ in range(n + 1)]
            value, routes = split.solve(costs, demand, q, limit)
            assert value == reference(costs, demand, q, limit)[0]
            validate(costs, demand, q, limit, value, routes)
            checked += 1
        assert tables.call_count >= 10
    return checked, tables.call_count // 2


def pad_chain(cost, target):
    n = len(cost) - 1
    if n == target:
        return cost
    pad = list(range(n + 1, target + 1))
    penalty = (n + 2) * (1 + max(map(max, cost)))
    extended = [[penalty] * (target + 1) for _ in range(target + 1)]
    for u in range(1, n + 1):
        extended[u][:n + 1] = cost[u][:]
    for u, v in zip([0] + pad, pad):
        extended[u][v] = 0
    for v in range(1, n + 1):
        extended[pad[-1]][v] = cost[0][v]
    return extended


def short_route_query(cost, starts, ends):
    n = len(cost) - 1
    t = len(starts)
    k = n // t
    assert n == k * t and k >= 2 and len(set(starts + ends)) == 2*t
    base_demand = (n + 1) * (t + 1)
    demand = [base_demand] * n
    for j, (first, last) in enumerate(zip(starts, ends), 1):
        demand[first - 1] += j
        demand[last - 1] += t + 1 - j
    capacity = k * base_demand + t + 1
    penalty = (n + t + 1) * (max(map(max, cost)) + 1)
    shift = (n + t + 1) * penalty
    residual = [row[:] for row in cost]
    for first, last in zip(starts, ends):
        for v in range(1, n + 1):
            residual[v][first] = residual[last][v] = penalty
    for v in starts[1:]:
        residual[0][v] = 0
    for v in ends[:-1]:
        residual[v][0] = 0
    weights = [[0 if i == j else shift + entry for j, entry in enumerate(row)]
               for i, row in enumerate(residual)]
    correction = sum(cost[u][v] for u, v in zip(ends, starts[1:])) - (n + t) * shift
    return weights, demand, capacity, correction


def tour_cost(cost, order):
    return sum(cost[u][v] for u, v in zip((0,) + order, order + (0,)))


def check_reduction():
    rng = Random(8858)
    checked = 0
    for original_n, k in [(5, 2), (6, 3), (7, 3), (8, 2)]:
        raw = [[rng.randrange(62) << (80 if original_n == 5 else 0)
                for _ in range(original_n + 1)] for _ in range(original_n + 1)]
        n = ((original_n + k - 1) // k) * k
        t = n // k
        c = pad_chain(raw, n)
        best = {}
        for perm in permutations(range(1, n + 1)):
            key = perm[::k], perm[k-1::k]
            value = tour_cost(c, perm)
            if value < best.get(key, float('inf')):
                best[key] = value
        assert min(best.values()) == min(tour_cost(raw, perm) for perm in
                                         permutations(range(1, original_n + 1)))
        keys = rng.sample(list(best), 10)
        keys.append(min(best, key=best.get))
        for first, last in keys:
            weights, demand, q, correction = short_route_query(c, first, last)
            value, routes = reference(weights, demand, q)
            assert len(routes) == t
            assert all(len(route) == k + 2 and sum(demand[i - 1] for i in route[1:-1]) == q
                       for route in routes)
            assert {(r[1], r[-2]) for r in routes} == set(zip(first, last))
            assert value + correction == best[first, last]
            assert max(demand) * n <= min(demand) * (n + 1)
            checked += 1
    return checked


if __name__ == '__main__':
    print('Routing optima checked; instances using split:', check_split())
    print('Individually constrained ATSP endpoint queries verified:', check_reduction())


==> anc/verify_route_count.py <==
"""Reproduce the base comparisons, covers, pair tables, and small CVRP checks."""
from math import comb
from random import Random

from cvrp_route_count import solve, target_pools, two_routes
from cvrp_v3 import _Solver, subsets
from verify_cvrp_v3 import brute


def certify_constants():
    # Both auxiliary bases are below 67/25, which is below 1+2^(3/4).
    assert 13393 * 25**2 < 1875 * 67**2
    assert 729 * 25**6 < 2 * 67**6
    assert 42**4 < 8 * 25**4
    # 2.681792 < 1+2^(3/4) < 2.681793.
    assert 1681792**4 < 8 * 10**24 < 1681793**4


def check_covers():
    count = 0
    for n in range(1, 12):
        for s in range(1, n + 1):
            for r in range(s, n + 1):
                covered = set()
                for pool in target_pools(n, s, r):
                    assert bin(pool).count('1') == r
                    covered.update(subsets(pool, s))
                assert len(covered) == comb(n, s)
                count += 1
    return count


def validate(cost, demand, capacity, limit, expected):
    value, routes = solve(cost, demand, capacity, limit)
    assert value == expected, (value, expected, demand, limit)
    if value is None:
        assert not routes
        return
    assert limit is None or len(routes) <= limit
    assert sorted(i for r in routes for i in r[1:-1]) == list(range(1, len(demand) + 1))
    assert all(r[0] == r[-1] == 0 and len(r) >= 3 for r in routes)
    assert all(sum(demand[i - 1] for i in r[1:-1]) <= capacity for r in routes)
    assert sum(cost[i][j] for r in routes for i, j in zip(r, r[1:])) == value


def check_instances(rng):
    count = 0
    for n in range(7):
        for trial in range(7):
            scale = 2**1200 if trial == 1 else 1
            cost = [[scale * rng.randrange(17) for _ in range(n + 1)] for _ in range(n + 1)]
            demand = [scale * rng.randrange(5) for _ in range(n)]
            capacity = scale * rng.randrange(11)
            for limit in [None, *range(n + 1)]:
                expected = brute(cost, demand, capacity, n if limit is None else limit)
                validate(cost, demand, capacity, limit, expected)
                count += 1
    # Recover many routes even though a single feasible route exists.
    n = 9
    cost = [[25 if i and j and i != j else 0 for j in range(n + 1)]
            for i in range(n + 1)]
    for limit in range(1, n + 1):
        validate(cost, [0] * n, 0, limit, (n - limit) * 25)
        count += 1
    return count


def check_pairs(rng):
    count = 0
    for n in (8, 9, 10, 11):
        for demand, capacity in [([0] * n, 0), ([1] * n, n // 2),
                                 ([1 << i for i in range(n)], 3 * (1 << (n - 2)))]:
            cost = [[rng.randrange(1000) for _ in range(n + 1)] for _ in range(n + 1)]
            data = _Solver(cost, demand, capacity)
            values, witnesses = two_routes(data, demand)
            for mask in range(data.size):
                best = data.infinity
                a = mask
                while a:
                    a = (a - 1) & mask
                    if a:
                        best = min(best, data.tour[a] + data.tour[mask ^ a])
                assert values[mask] == best
                if best < data.infinity:
                    route = witnesses[mask]
                    other = mask ^ route
                    assert route & mask == route and route and other
                    assert bin(route).count('1') >= bin(other).count('1')
                    assert data.tour[route] + data.tour[other] == best
                count += 1
    return count


if __name__ == '__main__':
    rng = Random(272681)
    certify_constants()
    print("Cover parameters checked:", check_covers())
    print("Two-route target values checked:", check_pairs(rng))
    print("Whole-instance values and routes checked:", check_instances(rng))


==> anc/verify_slack.py <==
"""Compare slack-batched CVRP with unrestricted submask DP and exhaustive tours."""
from random import Random
from unittest.mock import patch

import verify_cvrp_v3 as original
from cvrp_slack import exact_layer, slack_cutoff, solve
from cvrp_v3 import _Solver


def check_cutoffs():
    checks = 0
    for b in range(1, 65):
        for d in list(range(2049)) + [2**k + delta for k in (17, 127, 1200)
                                      for delta in (-b, -1, 0, 1, b)]:
            g = slack_cutoff(d, b)
            assert 0 <= g <= d and b * g >= (b - 1) * d
            checks += 1
        for k in range(13):
            assert len({slack_cutoff(d, b) for d in range(1 << k, 2 << k)}) <= 2 * b
    # Only the route with load 8 can be removed at this threshold.
    assert slack_cutoff(43, 3) == 40
    assert [43 - (50 - q) <= 40 for q in [50, 49, 8]] == [False, False, True]
    return checks


def direct_layer(data, previous):
    values = [data.infinity] * data.size
    for mask in range(1, data.size):
        route = mask
        while route:
            values[mask] = min(values[mask], previous[mask ^ route] + data.tour[route])
            route = (route - 1) & mask
    return values


def check_tables(rng):
    instances = [([0] * 9, 0), ([50, 49, 8], 50), ([2] * 8, 3),
                 ([1 << i for i in range(11)], 1053), ([23, 23, 23, 0, 0, 1], 23),
                 ([2**1200 + i for i in range(8)], 2**1201 + 9),
                 ([0, 1, 17, 33, 44, 75, 80, 101, 179, 202], 225)]
    for n in range(3, 11):
        for _ in range(5):
            instances.append(([rng.randrange(50) for _ in range(n)], rng.randrange(30, 130)))
    checks = 0
    for demand, capacity in instances:
        n = len(demand)
        cost = [[rng.randrange(40) for _ in range(n + 1)] for _ in range(n + 1)]
        data = _Solver(cost, demand, capacity)
        previous = data.tour
        for b in range(2, n + 1):
            expected = direct_layer(data, previous)
            result, last = exact_layer(data, previous, b)
            assert result == expected, (demand, capacity, b)
            for mask, value in enumerate(result):
                route = last[mask]
                if value == data.infinity:
                    assert route == 0
                else:
                    assert route and route & mask == route
                    source = mask ^ route
                    assert previous[source] + data.tour[route] == value
                    d = b * capacity - data.load[mask]
                    assert (b - 1) * capacity - data.load[source] <= slack_cutoff(d, b)
                checks += 1
            previous = expected
    return checks


def check_complete(rng):
    checks = 0
    # Use the original suite's independent permutation-and-cut oracle and
    # witness validator, pointing the public solver call at the new algorithm.
    with patch.object(original, 'solve', solve):
        for n in range(7):
            for trial in range(8):
                scale = 2**1200 if trial == 1 else 1
                demand = [scale * rng.randrange(6) for _ in range(n)]
                capacity = scale * rng.randrange(12)
                cost = [[scale * rng.randrange(12) for _ in range(n + 1)] for _ in range(n + 1)]
                for limit in [None, *range(n + 1)]:
                    expected = original.brute(cost, demand, capacity, n if limit is None else limit)
                    original.validate(cost, demand, capacity, limit, expected)
                    checks += 1
        original.validate([[0]*4 for _ in range(4)], [2, 2, 2], 3, 2, None)
        original.dense_instance()
        original.benchmark_instance()
    return checks + 3


if __name__ == '__main__':
    rng = Random(20261127)
    print('Exact cutoff inequalities checked:', check_cutoffs(), flush=True)
    print('Exact-count table entries and witnesses checked:', check_tables(rng), flush=True)
    print('Full solutions checked, including P-n16-k8:', check_complete(rng), flush=True)


==> anc/verify_three_segments.py <==
"""Independent enumeration and exact rational checks for three-fragment routing."""
from collections import defaultdict
from fractions import Fraction
from itertools import combinations, permutations, product
from random import Random

from atsp_fragment_barrier import _unit_paths, all_anchor_columns, embed, fractional_columns
from atsp_three_segments import _hard_tours, _rank, solve as rooted, solve_rotating
from cvrp_list_join import eligibility, join, solve as routing
from cvrp_matrix_join import basic_product, column_product, triangle
from cvrp_oneway_barrier import _petersen
from cvrp_savings_split import _packing, _plans, _weak_matching, solve as savings_split
from verify_cvrp_v3 import brute

rng = Random(45917)


def cost_of(matrix, path):
    return sum(matrix[i][j] for i, j in zip(path, path[1:]))


def price_matrix(n, factor=1):
    return [[0 if i == j else factor*rng.randrange(50) + rng.randrange(5)
             for j in range(n)] for i in range(n)]


def atsp(matrix):
    return min(cost_of(matrix, (0, *order, 0)) for order in permutations(range(1, len(matrix))))


def matrix_checks():
    count = 0
    for d in (1, 2, 4, 8, 16, 32):
        for shift in (0, 1 << 1200):
            a = [[None if rng.randrange(5) == 0 else rng.randrange(-18, 19)-shift*i
                  for _ in range(d)] for i in range(d)]
            b = [[None if rng.randrange(5) == 0 else shift*j+rng.randrange(-2, 3)
                  for _ in range(d)] for j in range(d)]
            assert column_product(a, b, force=True) == basic_product(a, b)
            count += 1
    for u, v, w in product((1, 2, 4, 8), repeat=3):
        def table(n, m):
            return [[None if rng.randrange(4) == 0 else rng.randrange(-99, 100)
                     for _ in range(m)] for _ in range(n)]
        a, b, c = table(u, v), table(v, w), table(w, u)
        scored = [(a[i][j]+b[j][k]+c[k][i], (i, j, k))
                  for i, j, k in product(range(u), range(v), range(w))
                  if None not in (a[i][j], b[j][k], c[k][i])]
        val, selected = triangle(a, b, c)
        assert (not scored and (val, selected) == (None, None)) or (
            scored and (val, selected) in scored and val == min(scored)[0])
        count += 1
    print("matrix products and weighted triangles", count)


def role_checks():
    comparisons = 0
    for trial in range(160):
        roles = rng.randrange(2, 7)
        n = rng.randrange(1, 10)
        lists = [tuple(rng.sample(range(roles), rng.choice((1, 2, 2, 2)))) for _ in range(n)]
        choices = set()
        values = [dict() for _ in range(roles)]
        for assign in product(*lists):
            masks = tuple(sum(1 << i for i, x in enumerate(assign) if x == r) for r in range(roles))
            choices.add(masks)
            for r, m in enumerate(masks):
                if m not in values[r]:
                    values[r][m] = rng.randrange(-20, 25)*(1 << (trial % 7)) if rng.randrange(7) else None
        values = [{m: v for m, v in table.items() if v is not None} for table in values]
        candidates = [(sum(values[r][s] for r, s in enumerate(masks)), masks) for masks in choices
                      if all(s in values[r] for r, s in enumerate(masks))]
        for method in ('auto', 'cut', 'center', 'triangle'):
            val, selected = join(lists, values, method=method)
            if not candidates:
                assert (val, selected) == (None, None)
            else:
                assert val == min(candidates)[0] and (val, tuple(selected)) in candidates
            comparisons += 1
    print("role joins against exhaustive assignments", comparisons)


def load_checks():
    count = 0
    for n in range(7):
        for _ in range(4):
            matrix = price_matrix(n+1)
            demand = [rng.randrange(7) for _ in range(n)]
            capacity, k = rng.randrange(2, 12), rng.randrange(n+1)
            value, routes = routing(matrix, demand, capacity, k)
            assert value == brute(matrix, demand, capacity, k)
            if value is not None:
                assert sum(cost_of(matrix, path) for path in routes) == value
            count += 1
    for m in (2, 4):
        base = 2*m+1
        residual = [m//2*(1+base**2), m//2*(1+base), m//2*(base+base**2)]
        q = 2*max(residual)+1
        demand = [q-x for x in residual]+[1]*m+[base]*m+[base**2]*m
        hosts = [(0, 1), (1, 2), (0, 2)]
        lists = eligibility(demand, q, [0, 1, 2])
        assert lists == [(0,), (1,), (2,)]+[opts for opts in hosts for _ in range(m)]
        matrix = price_matrix(len(demand)+1, 1 << 700)
        cache = {}
        expected = None
        for bits in product(combinations(range(m), m//2), repeat=3):
            routes = [[1], [2], [3]]
            for g, part in enumerate(bits):
                for j in range(m):
                    routes[hosts[g][int(j not in part)]].append(4+g*m+j)
            val = 0
            for path in routes:
                key = tuple(path)
                if key not in cache:
                    cache[key] = min(cost_of(matrix, (0, *s, 0)) for s in permutations(path))
                val += cache[key]
            expected = val if expected is None else min(expected, val)
        for method in ('auto', 'triangle'):
            value, paths = routing(matrix, demand, q, 3, product=basic_product, method=method)
            assert value == expected == sum(cost_of(matrix, path) for path in paths)
            assert sorted(v for path in paths for v in path[1:-1]) == list(range(1, len(demand)+1))
            assert all(sum(demand[v-1] for v in path[1:-1]) == q for path in paths)
            count += 1
    print("CVRP objective and reconstruction checks", count)


def savings_checks():
    count = 0
    for n in range(2,8):
        group = tuple(range(1,n+1))
        for _ in range(6):
            g = [[rng.randrange(5) for _ in group] for _ in group]
            want = max(sum(i != j and g[i-1][j-1] <= 1 for i,j in zip(group,perm))
                       for perm in permutations(group))
            for cap in (2,4,None):
                assert _weak_matching(group,g,1,cap) == (want if cap is None else min(want,cap))
            count += 1
    for n in range(2, 7):
        for floor, jitter, k in product((-5, 0, 3), (0, 1), (2, 3)):
            # All depot trips cost 40. Two-customer blocks have large internal gain.
            weights = [[0 if i == j else 40 for j in range(n+1)] for i in range(n+1)]
            for i,j in permutations(range(1,n+1),2):
                same = (i-1)//2 == (j-1)//2
                weights[i][j] = 80-floor-(rng.randrange(32,39) if same else jitter*rng.randrange(3))
            demands = [rng.randrange(1,4) for _ in range(n)]
            q = rng.randrange(3,9)
            val, paths = savings_split(weights, demands, q, k)
            assert val == brute(weights, demands, q, k)
            if val is not None:
                assert val == sum(cost_of(weights, path) for path in paths)
                assert all(sum(demands[v-1] for v in path[1:-1]) <= q for path in paths)
                assert sorted(v for path in paths for v in path[1:-1]) == list(range(1,n+1))
            count += 1
    assert _packing([6,5,3,2,2,2],10,2) is not None  # First-fit decreasing uses three.
    assert _packing([6,6,6],10,2) is None
    # One customer per block has weak outgoing arcs to every other member.
    matrix = [[0 if i == j else 50 for j in range(7)] for i in range(7)]
    for i,j in permutations(range(1,7),2):
        same = (i-1)//3 == (j-1)//3
        gain = (0 if i in (1,4) else 30) if same else int((i+j)%2 == 1)
        matrix[i][j] = 97-gain
    stats = {}
    val, answer = savings_split(matrix,[1]*6,3,2,stats=stats)
    assert stats['branch'] == 'bounded' and stats['exponent'] == 3
    assert val == brute(matrix,[1]*6,3,2) == sum(cost_of(matrix,x) for x in answer)
    for jitter in (0,1):
        for floor in (-4,0,3):
            weights = [[0 if i == j else 50 for j in range(7)] for i in range(7)]
            for i,j in permutations(range(1,7),2):
                g = 30 if (i-1)//2 == (j-1)//2 else jitter*int((i+j)%2 == 1)
                weights[i][j] = 100-floor-g
            stats = {}
            val, paths = savings_split(weights,[1]*6,2,3,stats=stats)
            assert stats['branch'] == ('bounded' if jitter else 'independent'), stats
            assert val == brute(weights,[1]*6,2,3) == sum(cost_of(weights,x) for x in paths)
            count += 1
    core = price_matrix(5)
    matrix, offset, _ = embed(core)
    stats = {}
    val, paths = savings_split(matrix,[0]*(len(matrix)-1),0,1,stats=stats)
    assert val == atsp(core)+offset == cost_of(matrix,paths[0])
    assert stats['branch'] == 'independent' and stats['exponent'] <= 9
    # Detect the certified exponent on the growing hard family without running a huge DP.
    copies = 12
    p = 18*copies
    matrix, _, _ = embed(price_matrix(p), copies=copies)
    n = len(matrix)
    strict = 16*n
    noisy = [[0 if i == j else strict*v+(i*13+j*7)%4 for j,v in enumerate(row)]
             for i,row in enumerate(matrix)]
    plans = _plans(noisy,[0]*(n-1),1)
    assert plans and plans[0][0] <= 18*copies
    print("savings and packing checks", count+5, "noisy family exponent", plans[0][0], "vertices", n)


def tsp_checks():
    checks = pivots = 0
    for size in range(3, 10):
        for trial in range(4):
            matrix = price_matrix(size, 1 << (80 if trial == 1 else 0))
            expected = atsp(matrix)
            stats = {}
            for solver in (rooted, solve_rotating):
                val, path = solver(matrix, stats=stats)
                assert expected == val == cost_of(matrix, path)
                assert path[0] == path[-1] == 0 and sorted(path[:-1]) == list(range(size))
                checks += 1
            pivots += stats['joins']
    assert pivots
    local = Random(23)
    matrix = [[0 if i == j else local.randrange(30) for j in range(6)] for i in range(6)]
    stats = {}
    val, path = solve_rotating(matrix, stats=stats)
    assert val == atsp(matrix) == cost_of(matrix, path) == 26
    assert stats['depot_hard'] and stats['rank'] == 3 and stats['hard_improved']
    checks += 1
    for size in (3, 6, 9):
        triples = [(a, b, c) for a in range(size) for b in range(a+1, size)
                   for c in range(a+1, size) if b != c]
        for trial in range(12):
            hard = {t for t in triples if rng.randrange(4) != 0}
            matrix = price_matrix(size)
            init = [*range(size), 0]
            best = cost_of(matrix, init)
            for order in permutations(range(1, size)):
                tour = (0, *order)
                m = size//3
                for j in range(m):
                    triple = (tour[j], tour[j+m], tour[j+2*m])
                    i = triple.index(min(triple))
                    if triple[i:]+triple[:i] not in hard:
                        break
                else:
                    best = min(best, cost_of(matrix, (*tour, 0)))
            val, path, _ = _hard_tours(matrix, hard, cost_of(matrix, init), init)
            assert best == val == cost_of(matrix, path)
            checks += 1
    assert _rank([3, 6, 5]) == 2
    print("TSP and hard-rotation objective checks", checks, "easy joins observed", pivots)


def barrier_checks():
    paths = _unit_paths()
    graph = _petersen()
    for missing, path in paths.items():
        assert set(path) == set(range(1, 10)) - {missing}
        cycle = (0, *path, 0)
        assert sum(1 if j in graph[i] else 2 for i, j in zip(cycle, cycle[1:])) == (9 if missing else 11)
    count = 0
    for p in (3, 4, 5):
        matrix = price_matrix(p)
        padded, offset, h = embed(matrix, reserve=True)
        n = len(padded)
        assert all(padded[i][j] < padded[i][k]+padded[k][j] for i,j,k in permutations(range(n), 3))
        blocks = [p+9*g+v-1 for g in range(2) for v in paths[0]]
        fills = list(range(p+18, n))
        for order in permutations(range(1, p)):
            assert cost_of(padded, [0,*fills,*blocks,*order,0]) == offset+cost_of(matrix, [0,*order,0])
            count += 1
    for reserve, p in ((False, 45), (True, 15)):
        anchors = (0, 5, 9)
        ordinary = [v for v in range(p) if v not in anchors]
        rng.shuffle(ordinary)
        n = p+18+27*reserve
        sizes = [(n-3)//3+(i<(n-3)%3) for i in range(3)]
        nums = [s-9*reserve-9*int(i<2) for i,s in enumerate(sizes)]
        if reserve:
            # The stronger witness works with arbitrary pinned old-part sizes.
            nums = [2, 4, p-9]
            sizes = [s+9+9*int(i<2) for i,s in enumerate(nums)]
        parts = [ordinary[sum(nums[:i]):sum(nums[:i+1])] for i in range(3)]
        matrix, _, h = embed(price_matrix(p), reserve=reserve)
        for fixed in range(3):
            mass = defaultdict(Fraction)
            covers = defaultdict(Fraction)
            total = Fraction()
            fixed_sets = set()
            for r, prob, path in fractional_columns(p, anchors, parts, fixed, reserve=reserve):
                assert path[0] == anchors[r] and path[-1] == anchors[(r+1)%3]
                assert len(set(path)) == len(path) == sizes[r]+2
                assert not set(path[1:-1]).intersection(anchors)
                if reserve:
                    assert set(v for v in path[1:-1] if v<p) == set(parts[r])
                if r == fixed:
                    fixed_sets.add(frozenset(path[1:-1]))
                mass[r] += prob
                for v in path[1:-1]:
                    covers[v] += prob
                total += prob*cost_of(matrix,path)
            assert len(fixed_sets) == 1 and all(mass[r] == 1 for r in range(3))
            assert all(covers[v] == 1 for v in range(n) if v not in anchors)
            assert total < 22*h+n-1
            count += 1

    p, copies = 204, 12
    matrix, _, h = embed(price_matrix(p, 1 << 601), copies=copies)
    n = len(matrix)
    for anchors in ((0, 1, 2), (p, 0, 1), (p, p+10, 0), (p+1, p+2, 0),
                    (p+3, p+2, p+4), (p+1, p+10, p+20), (p+9, p+1, p+13)):
        for role in range(3):
            mass, cover = [0]*3, [0]*n
            total = 0
            for r, num, denom, path in all_anchor_columns(p, anchors, 8, role, copies):
                assert path[0] == anchors[r] and path[-1] == anchors[(r+1)%3]
                assert len(set(path)) == len(path) == 2+(n-3)//3+(r<(n-3)%3)
                assert (8 in path) == (r == role)
                mass[r] += num
                for v in path[1:-1]:
                    cover[v] += num
                total += num*cost_of(matrix, path)
            assert mass == [denom]*3
            assert all(c == (0 if i in anchors else denom) for i,c in enumerate(cover))
            assert total < denom*(11*h*copies+n-1)
            count += 1
    # All but 192 original nonanchor vertices have fixed segments simultaneously.
    anchors = (p+1,p+2,p+3)
    fixed = [list(range(1,4)), list(range(4,8)), list(range(8,12))]
    total, mass, cover = 0, [0]*3, [0]*n
    for r,num,denom,path in all_anchor_columns(p,anchors,0,0,copies,pinned=fixed):
        owners = set(fixed[r]) | ({0} if r == 0 else set())
        assert set(path[1:-1]).intersection(range(12)) == owners
        for v in path[1:-1]:
            cover[v] += num
        total += num*cost_of(matrix,path)
        mass[r] += num
    assert mass == [denom]*3 and all(c == (0 if i in anchors else denom) for i,c in enumerate(cover))
    assert total < denom*(11*h*copies+n-1)
    count += 1
    print("padding, integral tours and fractional certificate checks", count)


def chart_checks():
    # All Boolean tables for a single customer on a complete 2 by 2 by 2 join.
    observed = set()
    for f, g, h in product(range(16), repeat=3):
        codes = []
        for i, j, k in product(range(2), repeat=3):
            flags = (f >> (2*i+j) & 1, g >> (2*j+k) & 1, h >> (2*k+i) & 1)
            if sum(flags) != 1:
                break
            codes.append(flags.index(1))
        else:
            observed.add(tuple(codes))
    expected = {(r,)*8 for r in range(3)}
    for coordinate, roles in enumerate(((0, 2), (0, 1), (1, 2))):
        for order in (roles, roles[::-1]):
            expected.add(tuple(order[t[coordinate]] for t in product(range(2), repeat=3)))
    assert observed == expected
    # At six labels a chart of three pairs with one label assigned each way
    # covers eight partitions; all label permutations cover the balanced slice.
    covered = set()
    for perm in permutations(range(6)):
        for a,b,c in product((0, 1), repeat=3):
            covered.add((frozenset((perm[a], perm[4+c])),
                         frozenset((perm[1-a],perm[2+b])),
                         frozenset((perm[3-b],perm[5-c]))))
    assert len(covered) == 90
    print("complete Boolean charts", len(observed), "balanced six-label partitions", len(covered))


if __name__ == '__main__':
    matrix_checks()
    role_checks()
    load_checks()
    savings_checks()
    tsp_checks()
    chart_checks()
    barrier_checks()

